Closed form expression for the 5-point Veneziano amplitude in terms of 4-point amplitudes

We propose a number system covariance principle between $p$-adic and Archimedean frameworks. We use it to derive several closed-form expressions for the five-point open string tachyon scattering amplitude.

==> anc/A5_Examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    231211,       6322]
NotebookOptionsPosition[    220885,       6145]
NotebookOutlinePosition[    221322,       6162]
CellTagsIndexPosition[    221279,       6159]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Closed-form expressions for the 5-point open string tachyon amplitudes: \
examples\
\>", "Title",
 CellChangeTimes->{{3.844473392398851*^9, 3.844473399803459*^9}, {
  3.8444734715651207`*^9, 3.844473493190117*^9}, {3.844480383097845*^9, 
  3.844480393996743*^9}, {3.844946031725355*^9, 
  3.844946035188138*^9}},ExpressionUUID->"88daca32-abfb-4a68-bd3f-\
f7a7243a959a"],

Cell["\<\
Bogdan Stoica
Northwestern University
bstoica@gmail.com\
\>", "Author",
 CellChangeTimes->{{3.844473425656355*^9, 3.844473433734756*^9}, {
  3.84448036891258*^9, 
  3.844480373895912*^9}},ExpressionUUID->"33eea7d4-9b45-42cb-bc1c-\
ee913e13a978"],

Cell[TextData[{
 "The kinematic variables are defined as follows:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "2"], "=", 
    RowBox[{
     SubscriptBox["k", "1"], 
     SubscriptBox["k", "2"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a556db55-f22f-4f01-babd-bf57367b8379"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["S", "3"], "=", 
    RowBox[{
     SubscriptBox["k", "1"], 
     SubscriptBox["k", "3"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dedd2ccd-6944-4bee-be84-c857527ec970"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", "2"], "=", 
    RowBox[{
     SubscriptBox["k", "4"], 
     SubscriptBox["k", "2"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "271bd698-2648-4dfe-8ea9-3207f38aec13"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", "3"], "=", 
    RowBox[{
     SubscriptBox["k", "4"], 
     SubscriptBox["k", "3"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6c014c9e-6a46-4999-bd90-973cf5451633"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "23"], "=", 
    RowBox[{
     SubscriptBox["k", "2"], 
     SubscriptBox["k", "3"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a3a20274-703b-4ff8-8a22-751071a8a967"]
}], "Text",
 CellChangeTimes->{{3.844473944236762*^9, 
  3.844474019557837*^9}},ExpressionUUID->"09c92bf4-ec04-42a3-9ea2-\
e71960ed2ed7"],

Cell["Load the expressions into memory:", "Text",
 CellChangeTimes->{{3.8444740283939037`*^9, 
  3.844474042419463*^9}},ExpressionUUID->"27e01be9-3ceb-48f3-a133-\
bcb840ebc4ab"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<A5_Expressions.m\>\"", "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.844465176860365*^9, 3.844465191681436*^9}, {
  3.844473938756631*^9, 3.844473939234931*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"05ba1b5a-2c8d-440c-b0a3-46c4bf3ec94b"],

Cell["\<\
A4[S, T] is the 4-point Veneziano amplitude for one ordering of the external \
momenta:\
\>", "Text",
 CellChangeTimes->{{3.844473900916551*^9, 3.844473916495811*^9}, {
  3.844474055083993*^9, 3.844474083421772*^9}, {3.8444741592950163`*^9, 
  3.844474168047991*^9}},ExpressionUUID->"0ffbb2a8-99e5-4f07-8830-\
a6f0b639d199"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A4", "[", 
  RowBox[{"S", ",", "T"}], "]"}]], "Input",
 CellChangeTimes->{{3.8444738868371964`*^9, 3.844473889500033*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e1f7de04-7fb8-4db7-8886-00a0e9bb39ad"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "S"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "T"}], "]"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{"2", "+", "S", "+", "T"}], "]"}]]], "Output",
 CellChangeTimes->{{3.8444738899731483`*^9, 3.844473898522338*^9}},
 CellLabel->"Out[10]=",ExpressionUUID->"840005e1-dbb2-4277-898b-9774270dd658"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Explicit expressions for the 5-point amplitude", "Section",
 CellChangeTimes->{{3.844473755172782*^9, 3.84447377903477*^9}, {
  3.84447505810191*^9, 
  3.8444750595502377`*^9}},ExpressionUUID->"766d6ba0-f4e5-48db-b7eb-\
4d5a18b1d05f"],

Cell[CellGroupData[{

Cell["In terms of 3F2 hypergeometric functions", "Subsection",
 CellChangeTimes->{{3.844473851597362*^9, 3.844473871103016*^9}, 
   3.844474050615428*^9, {3.844474649369179*^9, 
   3.844474650308633*^9}},ExpressionUUID->"55953390-ae37-4233-b699-\
afca6780c7bb"],

Cell[CellGroupData[{

Cell["\<\
The total (fully 120-permutation symmetric) 5-point amplitude in terms of \
A4[S, T] and 3F2\
\>", "Subsubsection",
 CellChangeTimes->{{3.844474090333503*^9, 3.844474128108818*^9}, {
   3.8444741773121157`*^9, 3.8444742102454777`*^9}, {3.844474696192293*^9, 
   3.8444746967528133`*^9}, 3.844474853968615*^9, {3.844474928371079*^9, 
   3.8444749293421307`*^9}, {3.844475030631339*^9, 
   3.844475031126349*^9}},ExpressionUUID->"382a8079-ad2b-4a84-afc1-\
a6c7c9f623fc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "A4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"A5InTermsOf3F2", "[", 
  RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.844465240929315*^9, 3.844465248907959*^9}, {
  3.844474653482419*^9, 3.844474660119191*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ac8481ac-9f3a-4340-b727-e2fb0661a814"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", "T2"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", 
     RowBox[{"M23", "+", "S3"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S3"}], ",", 
       RowBox[{"2", "+", "S2", "+", "T2"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", "T2"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S3"}], ",", 
       RowBox[{"2", "+", "S2", "+", "T2"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "T2"}], ",", "S2"}], 
    "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S2"}], ",", 
       RowBox[{"1", "+", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S3"}], ",", 
       RowBox[{
        RowBox[{"-", "M23"}], "-", "T2"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", "T3"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "T2"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S2"}], ",", 
       RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "T2"}], ",", "T2"}], 
    "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "S3", "-", "T3"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S2"}], ",", 
       RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "T2"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ",", "S3"}], 
    "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S3"}], ",", 
       RowBox[{"1", "+", "T2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S2"}], ",", 
       RowBox[{
        RowBox[{"-", "M23"}], "-", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "S3", "-", "T3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "T2"}], ",", "S2"}], 
    "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], ",", 
       RowBox[{"1", "+", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "T2"}], ",", 
       RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "T2"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", "S3"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], ",", 
       RowBox[{"1", "+", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "T2"}], ",", 
       RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", "S2"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "T2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "S2", "+", "T2"}], ",", 
       RowBox[{
        RowBox[{"-", "M23"}], "-", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
  
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", "M23"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", 
     RowBox[{"1", "+", "M23", "+", "S2", "+", "S3"}]}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "M23", "+", "S3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "S3"}], ",", 
       RowBox[{"2", "+", "M23", "+", "S2", "+", "S3"}], ",", 
       RowBox[{"-", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "M23", "+", "S3"}], ",", 
       RowBox[{"3", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}]}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "-", 
     RowBox[{"\[Pi]", " ", "S3"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", 
     RowBox[{
      RowBox[{"-", "3"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-", 
      "T3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ",", "M23"}], 
    "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "S3", "-", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "S3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-", 
        "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "S3"}], "-", "T3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T2", "-", "T3"}]}], 
      "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "-", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ")"}]}]}], 
    "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", 
     RowBox[{
      RowBox[{"-", "3"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-", 
      "T3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ",", "M23"}], 
    "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "S3", "-", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-", 
        "T3"}], ",", 
       RowBox[{"-", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "S3"}], "-", "T3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "S3", "-", "T3"}]}], 
      "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "-", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ")"}]}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.844465219446349*^9, 3.844465249370826*^9}, 
   3.84447460750441*^9, 3.8444746611230164`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"866ae568-c95e-4b3f-a3e7-cdd246c1f335"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The total (fully 120-permutation symmetric) 5-point amplitude in terms of \
A4[S, T] and 3F2, with the expression for A4[S,T] substituted in\
\>", "Subsubsection",
 CellChangeTimes->{{3.844474090333503*^9, 3.844474128108818*^9}, {
  3.8444741773121157`*^9, 3.8444742102454777`*^9}, {3.8444746179128304`*^9, 
  3.8444746314058657`*^9}, {3.844474676591215*^9, 3.8444746772537737`*^9}, {
  3.844474915657653*^9, 3.844474933304438*^9}, {3.8444750336193542`*^9, 
  3.8444750348835697`*^9}},ExpressionUUID->"76319fb8-455a-4978-bd34-\
8ffadf2bd166"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5InTermsOf3F2", "[", 
  RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}]], "Input",\

 CellChangeTimes->{{3.844474231521186*^9, 3.844474232662446*^9}, 
   3.8444745636159782`*^9, {3.8444746045372562`*^9, 3.844474605530101*^9}, {
   3.844474681912766*^9, 3.8444746849507303`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"0cb3e986-4b12-4b61-8409-765899270b8e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "M23"}], ",", 
        RowBox[{"1", "+", "S2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "M23"}], "-", "S3"}], ",", 
        RowBox[{"2", "+", "S2", "+", "T2"}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "M23"}], "-", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "S2", "+", "T2"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "M23", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "M23"}], ",", 
        RowBox[{"1", "+", "S2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "M23"}], "-", "S3"}], ",", 
        RowBox[{"2", "+", "S2", "+", "T2"}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "S2", "+", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "M23", "+", "S3", "+", "T3"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "M23"}], ",", 
        RowBox[{"1", "+", "S2"}], ",", 
        RowBox[{"1", "+", "T3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "M23"}], "-", "S3"}], ",", 
        RowBox[{
         RowBox[{"-", "M23"}], "-", "T2"}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "M23"}], "-", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "M23"}], "-", "T2"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "S3", "-", "T3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "M23"}], ",", 
        RowBox[{"1", "+", "S3"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "M23"}], "-", "S2"}], ",", 
        RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "M23"}], "-", "S2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "S3"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "M23"}], ",", 
        RowBox[{"1", "+", "S3"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "M23"}], "-", "S2"}], ",", 
        RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "M23"}], "-", "S2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "S3", "+", "T3"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "M23"}], ",", 
        RowBox[{"1", "+", "S3"}], ",", 
        RowBox[{"1", "+", "T2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "M23"}], "-", "S2"}], ",", 
        RowBox[{
         RowBox[{"-", "M23"}], "-", "T3"}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "M23"}], "-", "S2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "M23"}], "-", "T3"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "S3", "-", "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "M23"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], ",", 
        RowBox[{"1", "+", "T3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "M23"}], "-", "T2"}], ",", 
        RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "M23"}], "-", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "T3"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "M23"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], ",", 
        RowBox[{"1", "+", "T3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "M23"}], "-", "T2"}], ",", 
        RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "M23"}], "-", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "S3", "+", "T3"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "M23"}], ",", 
        RowBox[{"1", "+", "T2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "+", "S2", "+", "T2"}], ",", 
        RowBox[{
         RowBox[{"-", "M23"}], "-", "T3"}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "S2", "+", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "M23"}], "-", "T3"}], "]"}]}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "M23", "+", "S3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}], "]"}]}]], 
   RowBox[{"2", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "M23", "+", "S3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "M23"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "M23", "+", "S2", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T2"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", "S3"}], ",", 
        RowBox[{"2", "+", "M23", "+", "S2", "+", "S3"}], ",", 
        RowBox[{"-", "T3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "+", "M23", "+", "S3"}], ",", 
        RowBox[{"3", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}]}], "}"}], 
      ",", "1"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "-", 
      RowBox[{"\[Pi]", " ", "S3"}]}], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "S3"}], "-", "T3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T2", "-", "T3"}], 
      "]"}]}]], 
   RowBox[{"2", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "S3", "-", "T3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "M23"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-", 
      "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "S3"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-",
          "T3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "S3"}], "-", "T3"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T2", "-", "T3"}]}], 
       "}"}], ",", "1"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "-", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ")"}]}]}], 
     "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "S3"}], "-", "T3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "S3", "-", "T3"}], 
      "]"}]}]], 
   RowBox[{"2", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "S3", "-", "T3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "M23"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-", 
      "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-",
          "T3"}], ",", 
        RowBox[{"-", "T3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "S3"}], "-", "T3"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "S3", "-", "T3"}]}], 
       "}"}], ",", "1"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "-", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ")"}]}]}], 
     "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.844474233238858*^9, 3.844474564140895*^9, 
  3.8444746058966293`*^9, 3.844474685486023*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"77e698de-54db-4a26-917e-67a9b0b6dbda"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
In terms of 3F2 hypergeometric functions, alternate presentation\
\>", "Subsection",
 CellChangeTimes->{{3.844473851597362*^9, 3.844473871103016*^9}, 
   3.844474050615428*^9, {3.844474649369179*^9, 3.844474650308633*^9}, {
   3.844474813236627*^9, 
   3.844474816721261*^9}},ExpressionUUID->"6c57823a-d4a5-4a2a-99d6-\
2a3e12137624"],

Cell[CellGroupData[{

Cell["\<\
The total (fully 120-permutation symmetric) 5-point amplitude in terms of \
A4[S, T] and 3F2\
\>", "Subsubsection",
 CellChangeTimes->{{3.844474090333503*^9, 3.844474128108818*^9}, {
  3.8444741773121157`*^9, 3.8444742102454777`*^9}, {3.844474696192293*^9, 
  3.8444746967528133`*^9}, {3.844474924395977*^9, 3.844474944534011*^9}, {
  3.8444750367979717`*^9, 
  3.844475037322404*^9}},ExpressionUUID->"8ddf6aee-9770-49c6-bbb6-\
50f7d440cf78"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "A4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"A5InTermsOf3F2AlternateExpression", "[", 
  RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.844465240929315*^9, 3.844465248907959*^9}, {
  3.844474653482419*^9, 3.844474660119191*^9}, {3.844474819935155*^9, 
  3.844474820901623*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"ec766133-efdc-48f6-aad4-4db8d7427f6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", "T2"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", 
     RowBox[{"M23", "+", "S3"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S3"}], ",", 
       RowBox[{"2", "+", "S2", "+", "T2"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", "T2"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S3"}], ",", 
       RowBox[{"2", "+", "S2", "+", "T2"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", "T3"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "T2"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S2"}], ",", 
       RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "T2"}], ",", "T2"}], 
    "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "S3", "-", "T3"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S2"}], ",", 
       RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "S3", "-", "T3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "T2"}], ",", "S2"}], 
    "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], ",", 
       RowBox[{"1", "+", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "T2"}], ",", 
       RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "T2"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", "S3"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], ",", 
       RowBox[{"1", "+", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "T2"}], ",", 
       RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", "S2"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "T2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "S2", "+", "T2"}], ",", 
       RowBox[{
        RowBox[{"-", "M23"}], "-", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
  
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", "M23"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", 
     RowBox[{"1", "+", "M23", "+", "S2", "+", "S3"}]}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "M23", "+", "S3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "S3"}], ",", 
       RowBox[{"2", "+", "M23", "+", "S2", "+", "S3"}], ",", 
       RowBox[{"-", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "M23", "+", "S3"}], ",", 
       RowBox[{"3", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}]}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "-", 
     RowBox[{"\[Pi]", " ", "S3"}]}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"A4", "[", 
     RowBox[{"M23", ",", 
      RowBox[{"S3", "+", "T3"}]}], "]"}], " ", 
    RowBox[{"A4", "[", 
     RowBox[{"T2", ",", 
      RowBox[{"1", "+", "M23", "+", "S2", "+", "S3", "+", "T3"}]}], "]"}], 
    " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-",
          "T3"}], ",", 
        RowBox[{"-", "T3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "S3"}], "-", "T3"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "S3", "-", "T3"}]}], 
       "}"}], ",", "1"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "T2"}], "]"}]}], 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], "-", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S2", "+", "T2", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M23", "+", "S3", "+", "T3"}], ")"}]}]}], ")"}]}],
      "]"}]}]], "-", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", "T3"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", 
     RowBox[{"M23", "+", "S2"}]}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "M23", "+", "S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S2"}], ",", 
       RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", "S3"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", "T2"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", "M23"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{"1", "+", "M23", "+", "S2", "+", "S3"}], ",", "T2"}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "S3"}], ",", 
       RowBox[{"2", "+", "M23", "+", "S2", "+", "S3"}], ",", 
       RowBox[{"-", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "M23", "+", "S3"}], ",", 
       RowBox[{"3", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}]}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "M23", "+", "S3"}], ")"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "S2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}], ")"}]}], 
       "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "T2"}], "]"}]}]}], ")"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", 
     RowBox[{
      RowBox[{"-", "3"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-", 
      "T3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ",", "M23"}], 
    "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "S3", "-", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "S3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-", 
        "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "S3"}], "-", "T3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T2", "-", "T3"}]}], 
      "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "-", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ")"}]}]}], 
    "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", 
     RowBox[{
      RowBox[{"-", "3"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-", 
      "T3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ",", "M23"}], 
    "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "S3", "-", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-", 
        "T3"}], ",", 
       RowBox[{"-", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "S3"}], "-", "T3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "S3", "-", "T3"}]}], 
      "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "-", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ")"}]}]}], 
    "]"}]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"A4", "[", 
     RowBox[{"M23", ",", 
      RowBox[{"S2", "+", "T2"}]}], "]"}], " ", 
    RowBox[{"A4", "[", 
     RowBox[{"T3", ",", 
      RowBox[{"1", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}]}], "]"}], 
    " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], ",", 
        RowBox[{"-", "T2"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-",
          "T3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "S2"}], "-", "T2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2"}]}], 
       "}"}], ",", "1"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "T3"}], "]"}]}], 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], "-", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S3", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M23", "+", "S2", "+", "T2"}], ")"}]}], "+", 
        "T3"}], ")"}]}], "]"}]}]], "-", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", "T2"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", 
     RowBox[{"M23", "+", "S3"}]}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "M23", "+", "S3", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S3"}], ",", 
       RowBox[{"2", "+", "S2", "+", "T2"}]}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", "S2"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", "T3"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", "M23"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{"1", "+", "M23", "+", "S2", "+", "S3"}], ",", "T3"}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "S2"}], ",", 
       RowBox[{"2", "+", "M23", "+", "S2", "+", "S3"}], ",", 
       RowBox[{"-", "T2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "M23", "+", "S2"}], ",", 
       RowBox[{"3", "+", "M23", "+", "S2", "+", "S3", "+", "T3"}]}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "M23", "+", "S2"}], ")"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "S3"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "M23", "+", "S2", "+", "S3", "+", "T3"}], ")"}]}], 
       "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "T3"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.844465219446349*^9, 3.844465249370826*^9}, 
   3.84447460750441*^9, 3.8444746611230164`*^9, 3.84447482506854*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"4757d3b9-5b9f-4268-822d-06c4d99962d1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The total (fully 120-permutation symmetric) 5-point amplitude in terms of \
A4[S, T] and 3F2, with the expression for A4[S,T] substituted in\
\>", "Subsubsection",
 CellChangeTimes->{{3.844474090333503*^9, 3.844474128108818*^9}, {
  3.8444741773121157`*^9, 3.8444742102454777`*^9}, {3.8444746179128304`*^9, 
  3.8444746314058657`*^9}, {3.844474676591215*^9, 3.8444746772537737`*^9}, {
  3.844474949632731*^9, 3.844474973620984*^9}, {3.844475039220286*^9, 
  3.844475040136179*^9}},ExpressionUUID->"62b62d11-1eb4-4fa4-ad0b-\
e34737e0d448"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5InTermsOf3F2AlternateExpression", "[", 
  RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}]], "Input",\

 CellChangeTimes->{{3.844474231521186*^9, 3.844474232662446*^9}, 
   3.8444745636159782`*^9, {3.8444746045372562`*^9, 3.844474605530101*^9}, {
   3.844474681912766*^9, 3.8444746849507303`*^9}, 3.844474835364954*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"156c6da4-c734-4a66-a85e-800c02e99939"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", "T2"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", 
     RowBox[{"M23", "+", "S3"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S3"}], ",", 
       RowBox[{"2", "+", "S2", "+", "T2"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", "T2"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S3"}], ",", 
       RowBox[{"2", "+", "S2", "+", "T2"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", "T3"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "T2"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S2"}], ",", 
       RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "T2"}], ",", "T2"}], 
    "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "S3", "-", "T3"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S2"}], ",", 
       RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "S3", "-", "T3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "T2"}], ",", "S2"}], 
    "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], ",", 
       RowBox[{"1", "+", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "T2"}], ",", 
       RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "T2"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", "S3"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], ",", 
       RowBox[{"1", "+", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "T2"}], ",", 
       RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", "S2"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "T2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "S2", "+", "T2"}], ",", 
       RowBox[{
        RowBox[{"-", "M23"}], "-", "T3"}]}], "}"}], ",", "1"}], "]"}]}], "-", 
  
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", "M23"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", 
     RowBox[{"1", "+", "M23", "+", "S2", "+", "S3"}]}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "M23", "+", "S3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "S3"}], ",", 
       RowBox[{"2", "+", "M23", "+", "S2", "+", "S3"}], ",", 
       RowBox[{"-", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "M23", "+", "S3"}], ",", 
       RowBox[{"3", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}]}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "-", 
     RowBox[{"\[Pi]", " ", "S3"}]}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"A4", "[", 
     RowBox[{"M23", ",", 
      RowBox[{"S3", "+", "T3"}]}], "]"}], " ", 
    RowBox[{"A4", "[", 
     RowBox[{"T2", ",", 
      RowBox[{"1", "+", "M23", "+", "S2", "+", "S3", "+", "T3"}]}], "]"}], 
    " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-",
          "T3"}], ",", 
        RowBox[{"-", "T3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "S3"}], "-", "T3"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "S3", "-", "T3"}]}], 
       "}"}], ",", "1"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "T2"}], "]"}]}], 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], "-", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S2", "+", "T2", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M23", "+", "S3", "+", "T3"}], ")"}]}]}], ")"}]}],
      "]"}]}]], "-", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", "T3"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", 
     RowBox[{"M23", "+", "S2"}]}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "M23", "+", "S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S2"}], ",", 
       RowBox[{"2", "+", "S3", "+", "T3"}]}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", "S3"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", "T2"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", "M23"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{"1", "+", "M23", "+", "S2", "+", "S3"}], ",", "T2"}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "S3"}], ",", 
       RowBox[{"2", "+", "M23", "+", "S2", "+", "S3"}], ",", 
       RowBox[{"-", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "M23", "+", "S3"}], ",", 
       RowBox[{"3", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}]}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "M23", "+", "S3"}], ")"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "S2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}], ")"}]}], 
       "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "T2"}], "]"}]}]}], ")"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", 
     RowBox[{
      RowBox[{"-", "3"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-", 
      "T3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ",", "M23"}], 
    "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "S3", "-", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "S3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-", 
        "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "S3"}], "-", "T3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T2", "-", "T3"}]}], 
      "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "-", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ")"}]}]}], 
    "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", 
     RowBox[{
      RowBox[{"-", "3"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-", 
      "T3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ",", "M23"}], 
    "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "S3", "-", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-", 
        "T3"}], ",", 
       RowBox[{"-", "T3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "S3"}], "-", "T3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "S3", "-", "T3"}]}], 
      "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "-", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "M23", "-", "S3", "-", "T3"}], ")"}]}]}], 
    "]"}]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"A4", "[", 
     RowBox[{"M23", ",", 
      RowBox[{"S2", "+", "T2"}]}], "]"}], " ", 
    RowBox[{"A4", "[", 
     RowBox[{"T3", ",", 
      RowBox[{"1", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}]}], "]"}], 
    " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "T2"}], ",", 
        RowBox[{"-", "T2"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2", "-",
          "T3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "S2"}], "-", "T2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "M23", "-", "S2", "-", "S3", "-", "T2"}]}], 
       "}"}], ",", "1"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "T3"}], "]"}]}], 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], "-", 
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S3", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M23", "+", "S2", "+", "T2"}], ")"}]}], "+", 
        "T3"}], ")"}]}], "]"}]}]], "-", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", "T2"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T3", ",", 
     RowBox[{"M23", "+", "S3"}]}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "M23", "+", "S3", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "M23"}], ",", 
       RowBox[{"1", "+", "S2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "M23", "-", "S3", "-", "T3"}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "M23"}], "-", "S3"}], ",", 
       RowBox[{"2", "+", "S2", "+", "T2"}]}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", "S2"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", "T3"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"S2", ",", "M23"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{"1", "+", "M23", "+", "S2", "+", "S3"}], ",", "T3"}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"Csc", "[", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "S2"}], ",", 
       RowBox[{"2", "+", "M23", "+", "S2", "+", "S3"}], ",", 
       RowBox[{"-", "T2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "M23", "+", "S2"}], ",", 
       RowBox[{"3", "+", "M23", "+", "S2", "+", "S3", "+", "T3"}]}], "}"}], 
     ",", "1"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "M23"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "M23", "+", "S2"}], ")"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "S3"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "M23", "+", "S2", "+", "S3", "+", "T3"}], ")"}]}], 
       "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "T3"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.844474233238858*^9, 3.844474564140895*^9, 
  3.8444746058966293`*^9, 3.844474685486023*^9, 3.844474836146142*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"5f1a1d7b-76bf-4604-919a-a4233b337869"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["In terms of 6F5 hypergeometric functions", "Subsection",
 CellChangeTimes->{{3.844473851597362*^9, 3.844473871103016*^9}, 
   3.844474050615428*^9},ExpressionUUID->"8bb1c9f1-39a1-474a-8f16-\
4345c81ef095"],

Cell[CellGroupData[{

Cell["\<\
The total (fully 120-permutation symmetric) 5-point amplitude in terms of \
A4[S, T] and 6F5\
\>", "Subsubsection",
 CellChangeTimes->{{3.844474090333503*^9, 3.844474128108818*^9}, {
  3.8444741773121157`*^9, 3.8444742102454777`*^9}, {3.8444749854926977`*^9, 
  3.8444750282781754`*^9}},ExpressionUUID->"76454eb7-91ea-4867-9d41-\
4bdaa6669788"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "A4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"A5InTermsof6F5", "[", 
  RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.844465240929315*^9, 3.844465248907959*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"6d762f2c-b3d9-441a-84e0-78093468ebf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{"M23", "+", "S2"}], ",", "T2"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"S3", ",", "T3"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["M23", "2"]}], ",", 
       RowBox[{"-", 
        FractionBox["M23", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["M23", "2"]}], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["T2", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["M23", "2"]}], "-", 
        FractionBox["S2", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["S3", "2"], "+", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["S3", "2"], "+", 
        FractionBox["T3", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "T2"}], "2"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], "+", 
  RowBox[{
   RowBox[{"A4", "[", 
    RowBox[{"M23", ",", "S3"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{"1", "+", "M23", "+", "S2", "+", "S3"}], ",", "T2"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{"-", 
        FractionBox["T3", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       RowBox[{"1", "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"], "+", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{"2", "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"], "+", 
        FractionBox["T2", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Csc", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"M23", "+", "S2", "+", "S3", "+", "T2"}], ")"}]}], "]"}], 
      " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"Sec", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"M23", "+", "S2", "+", "S3", "+", "T2"}], ")"}]}], "]"}], 
      " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "S3"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", "T2"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], "-", 
  RowBox[{"T3", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"M23", ",", 
     RowBox[{"1", "+", "S3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{"2", "+", "M23", "+", "S2", "+", "S3"}], ",", "T2"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{"2", "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{"1", "-", 
        FractionBox["T3", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{"2", "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{"2", "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"], "+", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{
        FractionBox["5", "2"], "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"], "+", 
        FractionBox["T2", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Csc", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"M23", "+", "S2", "+", "S3", "+", "T2"}], ")"}]}], "]"}], 
      " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"Sec", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"M23", "+", "S2", "+", "S3", "+", "T2"}], ")"}]}], "]"}], 
      " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "S3"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", "T2"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], "-", 
  RowBox[{"4", " ", "T2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"M23", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "S2", "+", "T2"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{"M23", "+", "S2", "+", "S3", "+", "T2"}], ",", "T3"}], "]"}], 
   " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{"1", "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["M23", "2"]}], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T2", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["M23", "2"]}], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T2", "2"], "-", 
        FractionBox["T3", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{"1", "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["M23", "2"]}], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T2", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"M23", "+", "S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"M23", ",", 
     RowBox[{"S2", "+", "T2"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{"1", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}], ",", "T3"}], 
    "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["M23", "2"]}], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{"-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T2", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T2", "2"], "-", 
        FractionBox["T3", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["S2", "2"]}], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["M23", "2"]}], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T2", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"M23", "+", "S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], "+", 
  RowBox[{"2", " ", "T2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"M23", ",", 
     RowBox[{"1", "+", "S2"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{"2", "+", "M23", "+", "S2", "+", "S3"}], ",", "T3"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", 
        FractionBox["S2", "2"]}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["S2", "2"]}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{"2", "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{"1", "-", 
        FractionBox["T2", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"]}], ",", 
       RowBox[{"2", "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"]}], ",", 
       RowBox[{"2", "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"], "+", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        FractionBox["5", "2"], "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"], "+", 
        FractionBox["T3", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Sec", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"M23", "+", "S2"}], ")"}]}], "]"}], " ", 
      RowBox[{"Sec", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], "2"], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "T2"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"M23", "+", "S2"}], ")"}]}], "]"}], " ", 
      RowBox[{"Sec", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "S2"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "T2"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"M23", "+", "S2", "+", "S3", "+", "T3"}], ")"}]}], "]"}], 
      " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "T3"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"M23", ",", "S2"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{"1", "+", "M23", "+", "S2", "+", "S3"}], ",", "T3"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["S2", "2"]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["S2", "2"]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{"-", 
        FractionBox["T2", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       RowBox[{"1", "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"]}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"]}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"], "+", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{"2", "+", 
        FractionBox["M23", "2"], "+", 
        FractionBox["S2", "2"], "+", 
        FractionBox["S3", "2"], "+", 
        FractionBox["T3", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"M23", "+", "S2"}], ")"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "S2"}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "T2"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Sec", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"M23", "+", "S2"}], ")"}]}], "]"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Pi]", " ", "T2"}], "2"], "]"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
         RowBox[{"Csc", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"M23", "+", "S2", "+", "S3", "+", "T3"}], ")"}]}], "]"}], 
         " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", "T3"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"M23", ",", 
     RowBox[{"S3", "+", "T3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", 
     RowBox[{"1", "+", "M23", "+", "S2", "+", "S3", "+", "T3"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["M23", "2"]}], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T2", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T2", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{"-", 
        FractionBox["T3", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["S3", "2"]}], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["M23", "2"]}], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T3", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Sec", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"M23", "+", "S3", "+", "T3"}], ")"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "T2"}], "2"], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"M23", "+", "S2", "+", "S3", "+", "T2", "+", "T3"}], ")"}]}],
        "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "T2"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", "T3", " ", 
   RowBox[{"A4", "[", 
    RowBox[{"M23", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "S3", "+", "T3"}]}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{"T2", ",", 
     RowBox[{"M23", "+", "S2", "+", "S3", "+", "T3"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{"1", "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["M23", "2"]}], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T2", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["M23", "2"]}], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T2", "2"], "-", 
        FractionBox["T3", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{"1", "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["M23", "2"]}], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["S3", "2"], "-", 
        FractionBox["T3", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"Sec", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"M23", "+", "S3", "+", "T3"}], ")"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "T2"}], "2"], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"M23", "+", "S2", "+", "S3", "+", "T2", "+", "T3"}], ")"}]}],
        "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "T2"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}]}], "-", 
  RowBox[{"4", " ", "M23", " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "M23", "+", "S2"}], ",", "T2"}], "]"}], " ", 
   RowBox[{"A4", "[", 
    RowBox[{
     RowBox[{"1", "+", "S3"}], ",", "T3"}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "S2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "S3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["M23", "2"]}], ",", 
       RowBox[{"1", "-", 
        FractionBox["M23", "2"]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["S3", "2"]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["M23", "2"]}], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["T2", "2"]}], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"], "-", 
        FractionBox["T2", "2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"]}], ",", 
       RowBox[{"1", "-", 
        FractionBox["M23", "2"], "-", 
        FractionBox["S2", "2"]}], ",", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        FractionBox["S3", "2"], "+", 
        FractionBox["T3", "2"]}], ",", 
       RowBox[{"2", "+", 
        FractionBox["S3", "2"], "+", 
        FractionBox["T3", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Sec", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "S3", "+", "T3"}], ")"}]}], "]"}], " ", 
   RowBox[{"Tan", "[", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], " ", 
   RowBox[{"Tan", "[", 
    FractionBox[
     RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
   RowBox[{"Tan", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
   RowBox[{"Tan", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.844465219446349*^9, 3.844465249370826*^9}, 
   3.84447460750441*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"096db864-890f-460d-8336-bdca9f887455"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The total (fully 120-permutation symmetric) 5-point amplitude in terms of \
A4[S, T] and 6F5, with the expression for A4[S,T] substituted in\
\>", "Subsubsection",
 CellChangeTimes->{{3.844474090333503*^9, 3.844474128108818*^9}, {
  3.8444741773121157`*^9, 3.8444742102454777`*^9}, {3.8444746179128304`*^9, 
  3.8444746314058657`*^9}, {3.8444750115832653`*^9, 
  3.844475019227151*^9}},ExpressionUUID->"18b23432-577e-481f-8801-\
88e0247bdf92"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5InTermsof6F5", "[", 
  RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}]], "Input",\

 CellChangeTimes->{{3.844474231521186*^9, 3.844474232662446*^9}, 
   3.8444745636159782`*^9, {3.8444746045372562`*^9, 3.844474605530101*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"14237cd9-9bbb-42b3-a410-9a1a005774fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "M23", "+", "S2", "+", "T2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "S3", "+", "T3"}], "]"}]}]], 
   RowBox[{"4", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "M23", "+", "S2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["M23", "2"]}], ",", 
        RowBox[{"-", 
         FractionBox["M23", "2"]}], ",", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{"1", "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox["M23", "2"], "-", 
         FractionBox["S2", "2"], "-", 
         FractionBox["T2", "2"]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["M23", "2"]}], "-", 
         FractionBox["S2", "2"], "-", 
         FractionBox["T2", "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["M23", "2"]}], "-", 
         FractionBox["S2", "2"]}], ",", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["M23", "2"], "-", 
         FractionBox["S2", "2"]}], ",", 
        RowBox[{"1", "+", 
         FractionBox["S3", "2"], "+", 
         FractionBox["T3", "2"]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["S3", "2"], "+", 
         FractionBox["T3", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
    RowBox[{"Sec", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
    RowBox[{"Sec", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "T2"}], "2"], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "M23", "+", "S3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}], "]"}]}]], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "M23"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "M23", "+", "S2", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T2"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{"1", "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{"1", "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["T3", "2"]}], ",", 
        RowBox[{"-", 
         FractionBox["T3", "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        RowBox[{"1", "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"], "+", 
         FractionBox["T2", "2"]}], ",", 
        RowBox[{"2", "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"], "+", 
         FractionBox["T2", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
    RowBox[{"Sec", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
    RowBox[{"Sec", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Csc", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"M23", "+", "S2", "+", "S3", "+", "T2"}], ")"}]}], "]"}], 
       " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"Sec", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"M23", "+", "S2", "+", "S3", "+", "T2"}], ")"}]}], "]"}], 
       " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "S3"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "T2"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "M23", "+", "S3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}], "]"}]}]], 
   RowBox[{"T3", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "M23"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", "M23", "+", "S2", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T2"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{"2", "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["T3", "2"]}], ",", 
        RowBox[{"1", "-", 
         FractionBox["T3", "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["3", "2"], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{"2", "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{"2", "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"], "+", 
         FractionBox["T2", "2"]}], ",", 
        RowBox[{
         FractionBox["5", "2"], "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"], "+", 
         FractionBox["T2", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
    RowBox[{"Sec", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
    RowBox[{"Sec", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Csc", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"M23", "+", "S2", "+", "S3", "+", "T2"}], ")"}]}], "]"}], 
       " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"Sec", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"M23", "+", "S2", "+", "S3", "+", "T2"}], ")"}]}], "]"}], 
       " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "S3"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "T2"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", " ", "T2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "M23"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"S2", "+", "T2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}], "]"}], " ", 
     
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "T3"}], "]"}], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["T2", "2"]}], ",", 
         RowBox[{"1", "-", 
          FractionBox["T2", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["M23", "2"]}], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["T2", "2"]}], ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["M23", "2"], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["T2", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", 
          FractionBox["M23", "2"], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T2", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["M23", "2"]}], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T2", "2"], "-", 
          FractionBox["T3", "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["T2", "2"]}], ",", 
         RowBox[{"1", "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["T2", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["M23", "2"]}], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T2", "2"]}], ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["M23", "2"], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T2", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
     RowBox[{"Sec", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"M23", "+", "S2", "+", "T2"}], ")"}]}], "]"}], " ", 
     RowBox[{"Sec", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "M23", "+", "S2", "+", "T2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "M23", "+", "S2", "+", "S3", "+", "T2", "+", "T3"}], 
      "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "M23"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "S2", "+", "T2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "M23", "+", "S2", "+", "S3", "+", "T2"}], "]"}], " ", 
     
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "T3"}], "]"}], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["T2", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", 
          FractionBox["M23", "2"], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["T2", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["M23", "2"]}], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["T2", "2"]}], ",", 
         RowBox[{"-", 
          FractionBox["T2", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox["M23", "2"], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T2", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", 
          FractionBox["M23", "2"], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T2", "2"], "-", 
          FractionBox["T3", "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["S2", "2"]}], "-", 
          FractionBox["T2", "2"]}], ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["T2", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", 
          FractionBox["M23", "2"], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T2", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["M23", "2"]}], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T2", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
     RowBox[{"Sec", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"M23", "+", "S2", "+", "T2"}], ")"}]}], "]"}], " ", 
     RowBox[{"Sec", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "M23", "+", "S2", "+", "T2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "M23", "+", "S2", "+", "S3", "+", "T2", "+", "T3"}], 
      "]"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "M23", "+", "S2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "M23", "+", "S2", "+", "S3", "+", "T3"}], "]"}]}]], 
   RowBox[{"2", " ", "T2", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "M23"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "S2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", "M23", "+", "S2", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "+", 
         FractionBox["S2", "2"]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["S2", "2"]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{"2", "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["T2", "2"]}], ",", 
        RowBox[{"1", "-", 
         FractionBox["T2", "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["3", "2"], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"]}], ",", 
        RowBox[{"2", "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"]}], ",", 
        RowBox[{"2", "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"], "+", 
         FractionBox["T3", "2"]}], ",", 
        RowBox[{
         FractionBox["5", "2"], "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"], "+", 
         FractionBox["T3", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
    RowBox[{"Sec", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Sec", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"M23", "+", "S2"}], ")"}]}], "]"}], " ", 
       RowBox[{"Sec", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], "2"], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "T2"}], "2"], "]"}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Csc", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"M23", "+", "S2"}], ")"}]}], "]"}], " ", 
       RowBox[{"Sec", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "S2"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "T2"}], "2"], "]"}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Csc", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"M23", "+", "S2", "+", "S3", "+", "T3"}], ")"}]}], "]"}], 
       " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "T3"}], "]"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "M23", "+", "S2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "M23", "+", "S2", "+", "S3", "+", "T3"}], "]"}]}]], 
   RowBox[{"2", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "M23"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "S2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "M23", "+", "S2", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["S2", "2"]}], ",", 
        RowBox[{"1", "+", 
         FractionBox["S2", "2"]}], ",", 
        RowBox[{"1", "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["T2", "2"]}], ",", 
        RowBox[{"-", 
         FractionBox["T2", "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        RowBox[{"1", "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"], "+", 
         FractionBox["T3", "2"]}], ",", 
        RowBox[{"2", "+", 
         FractionBox["M23", "2"], "+", 
         FractionBox["S2", "2"], "+", 
         FractionBox["S3", "2"], "+", 
         FractionBox["T3", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
    RowBox[{"Sec", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
    RowBox[{"Sec", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Csc", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"M23", "+", "S2"}], ")"}]}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "S2"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "T2"}], "2"], "]"}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Sec", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"M23", "+", "S2"}], ")"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"\[Pi]", " ", "T2"}], "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"\[Pi]", " ", "T3"}], "2"], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
          RowBox[{"Csc", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"M23", "+", "S2", "+", "S3", "+", "T3"}], ")"}]}], "]"}],
           " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", "T3"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "M23"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "T2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "S3", "+", "T3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "M23", "+", "S2", "+", "S3", "+", "T3"}], "]"}], " ", 
     
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", 
          FractionBox["M23", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["M23", "2"]}], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          FractionBox["M23", "2"], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T2", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", 
          FractionBox["M23", "2"], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T2", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{"-", 
          FractionBox["T3", "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["S3", "2"]}], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", 
          FractionBox["M23", "2"], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["M23", "2"]}], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T3", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
     RowBox[{"Sec", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Sec", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"M23", "+", "S3", "+", "T3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "T2"}], "2"], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Csc", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"M23", "+", "S2", "+", "S3", "+", "T2", "+", "T3"}], 
           ")"}]}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "T2"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "M23", "+", "S3", "+", "T3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "M23", "+", "S2", "+", "S3", "+", "T2", "+", "T3"}], 
      "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", " ", "T3", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "M23"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "T2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"S3", "+", "T3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "M23", "+", "S2", "+", "S3", "+", "T3"}], "]"}], " ", 
     
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{"1", "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["M23", "2"]}], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["M23", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "-", 
          FractionBox["M23", "2"], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T2", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["M23", "2"]}], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T2", "2"], "-", 
          FractionBox["T3", "2"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{"1", "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["M23", "2"]}], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T3", "2"]}], ",", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["M23", "2"], "-", 
          FractionBox["S2", "2"], "-", 
          FractionBox["S3", "2"], "-", 
          FractionBox["T3", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
     RowBox[{"Sec", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"M23", " ", "\[Pi]"}], "2"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Sec", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"M23", "+", "S3", "+", "T3"}], ")"}]}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "T2"}], "2"], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Csc", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"M23", "+", "S2", "+", "S3", "+", "T2", "+", "T3"}], 
           ")"}]}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "T2"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "M23", "+", "S3", "+", "T3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "M23", "+", "S2", "+", "S3", "+", "T2", "+", "T3"}], 
      "]"}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "M23", "+", "S2", "+", "T2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "S3", "+", "T3"}], "]"}]}]], 
   RowBox[{"4", " ", "M23", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "S2"}], ")"}]}], "]"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "S3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "T2"}], ")"}]}], "]"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "T3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"M23", "+", "S2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "S3"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T2"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "T3"}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["M23", "2"]}], ",", 
        RowBox[{"1", "-", 
         FractionBox["M23", "2"]}], ",", 
        RowBox[{"1", "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["S3", "2"]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["M23", "2"]}], "-", 
         FractionBox["S2", "2"], "-", 
         FractionBox["T2", "2"]}], ",", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["M23", "2"], "-", 
         FractionBox["S2", "2"], "-", 
         FractionBox["T2", "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["3", "2"], ",", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["M23", "2"], "-", 
         FractionBox["S2", "2"]}], ",", 
        RowBox[{"1", "-", 
         FractionBox["M23", "2"], "-", 
         FractionBox["S2", "2"]}], ",", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         FractionBox["S3", "2"], "+", 
         FractionBox["T3", "2"]}], ",", 
        RowBox[{"2", "+", 
         FractionBox["S3", "2"], "+", 
         FractionBox["T3", "2"]}]}], "}"}], ",", "1"}], "]"}], " ", 
    RowBox[{"Sec", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "S2", "+", "T2"}], ")"}]}], "]"}], " ", 
    RowBox[{"Sec", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "S3", "+", "T3"}], ")"}]}], "]"}], " ", 
    RowBox[{"Tan", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "S2"}], "2"], "]"}], " ", 
    RowBox[{"Tan", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "S3"}], "2"], "]"}], " ", 
    RowBox[{"Tan", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S2", "+", "T2"}], ")"}]}], "]"}], " ", 
    RowBox[{"Tan", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"S3", "+", "T3"}], ")"}]}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.844474233238858*^9, 3.844474564140895*^9, 
  3.8444746058966293`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"e4bed53e-2299-46dd-bcd4-759bc40d8fa0"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples and checks", "Section",
 CellChangeTimes->{{3.844474580555574*^9, 3.844474591605276*^9}, {
  3.844475063567032*^9, 3.844475066071343*^9}, {3.844476918710474*^9, 
  3.844476924699552*^9}},ExpressionUUID->"1a2ab24b-5fd0-4788-be4b-\
a7c6994348d6"],

Cell[CellGroupData[{

Cell["Numerical values", "Subsection",
 CellChangeTimes->{{3.8444760449021606`*^9, 
  3.844476056262591*^9}},ExpressionUUID->"f9f99678-7e7a-4713-95e9-\
911239791c31"],

Cell[CellGroupData[{

Cell["\<\
For certain values of the kinematic parameters in the complex plane the \
closed form expressions above, as well as the Koba-Nielsen integral, can all \
be evaluated numerically:\
\>", "Subsubsection",
 CellChangeTimes->{{3.84447554167176*^9, 3.8444755720120773`*^9}, {
  3.844476109613138*^9, 3.844476119560309*^9}, {3.8444762119103613`*^9, 
  3.844476218603499*^9}},ExpressionUUID->"d856ee06-6d8a-4f82-91b9-\
1d6b81500d91"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numbers", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"S2", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "13"}], "100"]}], ",", 
     RowBox[{"T2", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "45"}], "100"]}], ",", 
     RowBox[{"S3", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "4"}], "10"]}], ",", 
     RowBox[{"T3", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "7"}], "10"]}], ",", 
     RowBox[{"M23", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "67"}], "100"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"A5InTermsof6F5", "[", 
     RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}], "/.",
     "numbers"}], ",", "40"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"A5InTermsOf3F2", "[", 
     RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}], "/.",
     "numbers"}], ",", "40"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"A5InTermsOf3F2AlternateExpression", "[", 
     RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}], "/.",
     "numbers"}], ",", "40"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Abs", "[", "x2", "]"}], "S2"], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "T2"], 
     SuperscriptBox[
      RowBox[{"Abs", "[", "x3", "]"}], "S3"], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"1", "-", "x3"}], "]"}], "T3"], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"x2", "-", "x3"}], "]"}], "M23"]}], "/.", "numbers"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "40"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "30"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8444761057552423`*^9, 3.8444761063342047`*^9}, {
  3.844476164162434*^9, 3.8444761880382767`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"45b26dbc-e1f0-4462-9954-81028e5059a6"],

Cell[BoxData["329.7385888822170385953471618588254672116508087322389380893519`\
40."], "Output",
 CellChangeTimes->{{3.844476135852285*^9, 3.844476188599368*^9}},
 CellLabel->
  "Out[101]=",ExpressionUUID->"b6eb5718-102e-4376-99ea-bbe92c0c24d9"],

Cell[BoxData["329.7385888822170385953471618588254672116507943500981500291659`\
40."], "Output",
 CellChangeTimes->{{3.844476135852285*^9, 3.844476188685896*^9}},
 CellLabel->
  "Out[102]=",ExpressionUUID->"9080e86f-0ab1-4b79-961f-2f331cf0df2d"],

Cell[BoxData["329.7385888822170385953471618588254672116508109334170110272405`\
40."], "Output",
 CellChangeTimes->{{3.844476135852285*^9, 3.84447618879937*^9}},
 CellLabel->
  "Out[103]=",ExpressionUUID->"c56ff3cd-c620-4498-848d-718f6567a2b7"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 104, 45, 
   25582604583534776272, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.844476136493979*^9, 3.8444761892407207`*^9}},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"cfff206c-a43e-445d-b707-688baa0eea61"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "ncvb", 
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"62\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"x3\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"x2\\\", \\\",\\\", \\\"x3\\\"}], \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0.\
157771682461437669107904037696339203931722019729427619000512947025240517397689\
8349005563`90.\\\", \\\",\\\", \
\\\"1.830401283679962602453403853568066587960953824570886541626488688453705076\
8922327901272817`90.*^-19\\\"}], \\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"329.\
738210918804853537509282072756757624178075217744981095998058754221944561889976\
807301502`90.\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"0.\
002720851159182453859782379333601380674607571224806533071582724881872807859721\
58254862923046`90.\\\"}]\\) for the integral and error estimates.\"", 2, 104, 
   46, 25582604583534776272, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.844476136493979*^9, 3.844476165232692*^9}, 
   3.844476203713662*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"fffd27d7-fd00-4410-96f0-bb07f1134bc8"],

Cell[BoxData["329.7382109188048535375092820727567576241780752177449810959981`\
40."], "Output",
 CellChangeTimes->{{3.844476135852285*^9, 3.844476164536021*^9}, 
   3.844476203725828*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"922e590a-3427-4a58-b67e-73a4f2af3bca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The exact expressions analytically continue the Koba-Nielsen integral. In the \
following example all three closed-form expressions above are well defined, \
although the Koba-Nielsen integral cannot be evaluated numerically:\
\>", "Subsubsection",
 CellChangeTimes->{{3.84447554167176*^9, 3.8444755720120773`*^9}, {
  3.844476109613138*^9, 3.844476119560309*^9}, {3.8444762119103613`*^9, 
  3.844476218603499*^9}, {3.844476392299344*^9, 
  3.8444764665737534`*^9}},ExpressionUUID->"51876bb8-85f5-4196-9b42-\
d444f2908255"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numbers", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"S2", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "22"}], "100"]}], ",", 
     RowBox[{"T2", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "92"}], "100"]}], ",", 
     RowBox[{"S3", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "78"}], "100"]}], ",", 
     RowBox[{"T3", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "76"}], "100"]}], ",", 
     RowBox[{"M23", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "31"}], "100"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"A5InTermsof6F5", "[", 
     RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}], "/.",
     "numbers"}], ",", "40"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"A5InTermsOf3F2", "[", 
     RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}], "/.",
     "numbers"}], ",", "40"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"A5InTermsOf3F2AlternateExpression", "[", 
     RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}], "/.",
     "numbers"}], ",", "40"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Abs", "[", "x2", "]"}], "S2"], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "T2"], 
     SuperscriptBox[
      RowBox[{"Abs", "[", "x3", "]"}], "S3"], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"1", "-", "x3"}], "]"}], "T3"], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"x2", "-", "x3"}], "]"}], "M23"]}], "/.", "numbers"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "40"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "30"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8354013288323307`*^9, 3.835401399723138*^9}, {
  3.835401442385322*^9, 3.835401512959382*^9}, {3.8354017104764013`*^9, 
  3.8354017905143642`*^9}, {3.835401842412966*^9, 3.835401850777248*^9}, {
  3.8431317924368067`*^9, 3.8431317991156473`*^9}, {3.843131833369029*^9, 
  3.843131891286982*^9}, {3.844475406949893*^9, 3.84447544241667*^9}, {
  3.8444764856755667`*^9, 3.8444764866997547`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"0f61f4bc-a282-429a-b840-387f82b003cb"],

Cell[BoxData["7169.670105269276987107921825041709398426262133900233317491291`\
40."], "Output",
 CellChangeTimes->{{3.843131867339822*^9, 3.843131896299416*^9}, 
   3.8441044657518797`*^9, {3.844475402036336*^9, 3.8444754121162043`*^9}, 
   3.844475443968185*^9, 3.8444762303163147`*^9, {3.8444764758706903`*^9, 
   3.8444764874223537`*^9}},
 CellLabel->
  "Out[128]=",ExpressionUUID->"d61486ee-f551-4710-af51-3d275956b181"],

Cell[BoxData["7169.6701052692769871079218250417093984262619402630974240474903`\
40."], "Output",
 CellChangeTimes->{{3.843131867339822*^9, 3.843131896299416*^9}, 
   3.8441044657518797`*^9, {3.844475402036336*^9, 3.8444754121162043`*^9}, 
   3.844475443968185*^9, 3.8444762303163147`*^9, {3.8444764758706903`*^9, 
   3.844476487503978*^9}},
 CellLabel->
  "Out[129]=",ExpressionUUID->"bb64228c-c56c-471a-be8c-6fa0da645d0e"],

Cell[BoxData["7169.6701052692769871079218250417093984262616336615724102528472`\
40."], "Output",
 CellChangeTimes->{{3.843131867339822*^9, 3.843131896299416*^9}, 
   3.8441044657518797`*^9, {3.844475402036336*^9, 3.8444754121162043`*^9}, 
   3.844475443968185*^9, 3.8444762303163147`*^9, {3.8444764758706903`*^9, 
   3.8444764876158733`*^9}},
 CellLabel->
  "Out[130]=",ExpressionUUID->"5c6ed64f-aaa9-4e2b-a2fc-c11d1aa3d364"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "zeroregion", 
   "\"Integration region \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"1.`90.\\\", \\\",\\\", \
\\\"1.`90.\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1.`90.\\\", \\\",\\\", \\\"0.9375`90.\\\"}], \\\"}\\\"}]}], \\\"}\
\\\"}]\\) cannot be further subdivided at the specified working precision. \
NIntegrate assumes zero integral there and on any further indivisible \
regions.\"", 2, 131, 53, 25582604583534776272, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.844476487983768*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"0ea413c7-8d46-468c-9267-064c911436bf"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 131, 54, 
   25582604583534776272, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8444764880638447`*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"326b0255-9ab1-488b-8da7-e4e1f0f35232"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "inumri", 
   "\"The integrand \\!\\(\\*FractionBox[\\\"1\\\", \
RowBox[{SuperscriptBox[RowBox[{\\\"Abs\\\", \\\"[\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", \\\"x2\\\"}], \\\"]\\\"}], RowBox[{\\\"23\\\", \\\"/\\\", \\\"25\\\
\"}]], \\\" \\\", SuperscriptBox[RowBox[{\\\"Abs\\\", \\\"[\\\", \\\"x2\\\", \
\\\"]\\\"}], RowBox[{\\\"11\\\", \\\"/\\\", \\\"50\\\"}]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Abs\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
\\\"x3\\\"}], \\\"]\\\"}], RowBox[{\\\"19\\\", \\\"/\\\", \\\"25\\\"}]], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Abs\\\", \\\"[\\\", RowBox[{\\\"x2\\\", \
\\\"-\\\", \\\"x3\\\"}], \\\"]\\\"}], RowBox[{\\\"31\\\", \\\"/\\\", \
\\\"100\\\"}]], \\\" \\\", SuperscriptBox[RowBox[{\\\"Abs\\\", \\\"[\\\", \
\\\"x3\\\", \\\"]\\\"}], RowBox[{\\\"39\\\", \\\"/\\\", \\\"50\\\"}]]}]]\\) \
has evaluated to Overflow, Indeterminate, or Infinity for all sampling points \
in the region with boundaries \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"1.`90.\\\", \\\",\\\", \
\\\"0.999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999976`90.\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0.\
999997162504389844696779025530277465586860130119445839689421308043396812536149\
106107396717`90.\\\", \\\",\\\", \
\\\"0.997770375415796725149722594985016888360480364298264100277032482569583364\
963600338745445074`90.\\\"}], \\\"}\\\"}]}], \\\"}\\\"}]\\).\"", 2, 131, 55, 
   25582604583534776272, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.844476490748526*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"5e003296-ca90-4201-abc7-0f5a207111a5"],

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Abs", "[", "x2", "]"}], "S2"], " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "T2"], " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "x3", "]"}], "S3"], " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"1", "-", "x3"}], "]"}], "T3"], " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"x2", "-", "x3"}], "]"}], "M23"]}], "/.", "\[VeryThinSpace]", 
    "numbers"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "40"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "30"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.843131867339822*^9, 3.843131896299416*^9}, 
   3.8441044657518797`*^9, {3.844475402036336*^9, 3.8444754121162043`*^9}, 
   3.844475443968185*^9, 3.8444762303163147`*^9, {3.8444764758706903`*^9, 
   3.844476490758812*^9}},
 CellLabel->
  "Out[131]=",ExpressionUUID->"0516e4d2-e9e6-4a28-985e-95e426ac3e4f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
For certain values of the kinematic parameters in the complex plane the \
hypergeometric functions may not be defined. But if two or more expressions \
for the amplitudes are defined at the same values they will agree : \
\>", "Subsubsection",
 CellChangeTimes->{{3.844476286434506*^9, 3.844476294736197*^9}, {
  3.844476330948905*^9, 3.844476357059411*^9}, {3.844476522130823*^9, 
  3.844476618866997*^9}},ExpressionUUID->"0478fbd7-5a22-49cc-8595-\
1e390bf205bc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numbers", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"S2", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "2"}], "100"]}], ",", 
     RowBox[{"T2", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "2"}], "100"]}], ",", 
     RowBox[{"S3", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "8"}], "100"]}], ",", 
     RowBox[{"T3", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "6"}], "100"]}], ",", 
     RowBox[{"M23", "\[Rule]", 
      FractionBox["31", "100"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"A5InTermsof6F5", "[", 
     RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}], "/.",
     "numbers"}], ",", "40"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "[", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"A5InTermsOf3F2", "[", 
      RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}], "/.",
      "numbers"}], ",", "40"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"A5InTermsOf3F2AlternateExpression", "[", 
     RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}], "/.",
     "numbers"}], ",", "40"}], "]"}]}], "Input",
 CellLabel->
  "In[132]:=",ExpressionUUID->"28703bfb-e5ed-450a-853b-dd2268dd366b"],

Cell[BoxData[
 RowBox[{"-", 
  "0.0266360020677442198418681388746808620336935461846823218411`40."}]], \
"Output",
 CellChangeTimes->{3.8444765926747026`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"9c963957-53e7-43dd-9b6b-fe2b9b48433f"],

Cell[BoxData["Indeterminate"], "Output",
 CellChangeTimes->{3.844476592763165*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"4d2a58bc-d048-40ae-9559-ac4d2b48f851"],

Cell[BoxData[
 RowBox[{"-", 
  "0.026636002067744219841868138874680862033693544546239476864`40."}]], \
"Output",
 CellChangeTimes->{3.844476592910976*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"30c131ec-b8f7-40c2-920f-d7d6a0a3252b"]
}, Open  ]],

Cell["\<\
These values of the kinematic parameters are also outside the regime of \
numerical convergence:\
\>", "Text",
 CellChangeTimes->{{3.844476636057425*^9, 
  3.844476665403208*^9}},ExpressionUUID->"aa53079c-0629-401e-879e-\
b05aa51afc08"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numbers", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"S2", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "2"}], "100"]}], ",", 
     RowBox[{"T2", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "2"}], "100"]}], ",", 
     RowBox[{"S3", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "8"}], "100"]}], ",", 
     RowBox[{"T3", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "6"}], "100"]}], ",", 
     RowBox[{"M23", "\[Rule]", 
      FractionBox["31", "100"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Abs", "[", "x2", "]"}], "S2"], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "T2"], 
     SuperscriptBox[
      RowBox[{"Abs", "[", "x3", "]"}], "S3"], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"1", "-", "x3"}], "]"}], "T3"], 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"x2", "-", "x3"}], "]"}], "M23"]}], "/.", "numbers"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "40"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "30"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.844476626593252*^9, 3.844476627300865*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"b356cb62-c066-4b3a-9e9a-4889da8c4819"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "slwcon", 
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"", 2, 137, 56, 
   25582604583534776272, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.844476233877522*^9, 3.8444763075969143`*^9, 
  3.844476692316576*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"1cadab5d-1ea8-4dbb-b43b-e400373de11e"],

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Abs", "[", "x2", "]"}], "S2"], " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"1", "-", "x2"}], "]"}], "T2"], " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "x3", "]"}], "S3"], " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"1", "-", "x3"}], "]"}], "T3"], " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", 
       RowBox[{"x2", "-", "x3"}], "]"}], "M23"]}], "/.", "\[VeryThinSpace]", 
    "numbers"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "40"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "30"}]}], "]"}]], "Output",
 CellChangeTimes->{3.844476236553555*^9, 3.844476307670361*^9, 
  3.844476692400856*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"abd653cf-4497-4c4d-856e-0db72d582d6c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check of the small \[Alpha]\[CloseCurlyQuote] expansion", "Subsection",
 CellChangeTimes->{{3.844475448071335*^9, 3.844475448746078*^9}, {
   3.844476756945414*^9, 3.844476773589205*^9}, 
   3.844476859691698*^9},ExpressionUUID->"6d4482e2-6e49-41a1-8516-\
6334e0e37c28"],

Cell["Pick numerical values for the kinematic parameters:", "Text",
 CellChangeTimes->{{3.844478047200138*^9, 3.844478074860568*^9}, {
  3.844478460701805*^9, 
  3.844478465026619*^9}},ExpressionUUID->"a9cad4d5-3d44-478c-8f84-\
e7586c944c73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numbers", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s2", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "92"}], "100"]}], ",", 
     RowBox[{"t2", "\[Rule]", 
      FractionBox["12", "10"]}], ",", 
     RowBox[{"s3", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "18"}], "10"]}], ",", 
     RowBox[{"t3", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "76"}], "100"]}], ",", 
     RowBox[{"m23", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "31"}], "10"]}], ",", 
     RowBox[{"\[Alpha]p", "\[Rule]", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8444784244313707`*^9, 3.8444784523771057`*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"b434d47e-ba50-4ae4-bf5c-e9d818ef5f23"],

Cell["\<\
The exact numerical answer is below. Note that one of the 3F2 expressions is \
not defined for these values of the parameters:\
\>", "Text",
 CellChangeTimes->{{3.844478187577231*^9, 
  3.8444782510509243`*^9}},ExpressionUUID->"13deb02c-6959-44d0-8318-\
b73cd6646283"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"A5InTermsof6F5", "[", 
          RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}], 
         "/.", 
         RowBox[{"S2", "\[Rule]", 
          RowBox[{"\[Alpha]p", "*", "s2"}]}]}], "/.", 
        RowBox[{"T2", "\[Rule]", 
         RowBox[{"\[Alpha]p", "*", "t2"}]}]}], "/.", 
       RowBox[{"S3", "\[Rule]", 
        RowBox[{"\[Alpha]p", "*", "s3"}]}]}], "/.", 
      RowBox[{"T3", "\[Rule]", 
       RowBox[{"\[Alpha]p", "*", "t3"}]}]}], "/.", 
     RowBox[{"M23", "\[Rule]", 
      RowBox[{"\[Alpha]p", "*", "m23"}]}]}], "/.", "numbers"}], ",", "40"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Quiet", "[", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"A5InTermsOf3F2", "[", 
           RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}],
           "/.", 
          RowBox[{"S2", "\[Rule]", 
           RowBox[{"\[Alpha]p", "*", "s2"}]}]}], "/.", 
         RowBox[{"T2", "\[Rule]", 
          RowBox[{"\[Alpha]p", "*", "t2"}]}]}], "/.", 
        RowBox[{"S3", "\[Rule]", 
         RowBox[{"\[Alpha]p", "*", "s3"}]}]}], "/.", 
       RowBox[{"T3", "\[Rule]", 
        RowBox[{"\[Alpha]p", "*", "t3"}]}]}], "/.", 
      RowBox[{"M23", "\[Rule]", 
       RowBox[{"\[Alpha]p", "*", "m23"}]}]}], "/.", "numbers"}], ",", "40"}], 
   "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"A5InTermsOf3F2AlternateExpression", "[", 
          RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], "]"}], 
         "/.", 
         RowBox[{"S2", "\[Rule]", 
          RowBox[{"\[Alpha]p", "*", "s2"}]}]}], "/.", 
        RowBox[{"T2", "\[Rule]", 
         RowBox[{"\[Alpha]p", "*", "t2"}]}]}], "/.", 
       RowBox[{"S3", "\[Rule]", 
        RowBox[{"\[Alpha]p", "*", "s3"}]}]}], "/.", 
      RowBox[{"T3", "\[Rule]", 
       RowBox[{"\[Alpha]p", "*", "t3"}]}]}], "/.", 
     RowBox[{"M23", "\[Rule]", 
      RowBox[{"\[Alpha]p", "*", "m23"}]}]}], "/.", "numbers"}], ",", "40"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.844478261489056*^9, 3.8444782651645*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"a369f516-257e-4d21-9f95-9768113c9a41"],

Cell[BoxData["4.1781301262785725456023579150160478223724680183094891`40.*^-6"]\
, "Output",
 CellChangeTimes->{{3.844478254822153*^9, 3.844478266289894*^9}, {
  3.844478429646978*^9, 3.844478455048378*^9}},
 CellLabel->
  "Out[183]=",ExpressionUUID->"9ce27ac8-367b-446a-850c-a0bffe2cc08e"],

Cell[BoxData["Indeterminate"], "Output",
 CellChangeTimes->{{3.844478254822153*^9, 3.844478266289894*^9}, {
  3.844478429646978*^9, 3.8444784551492653`*^9}},
 CellLabel->
  "Out[184]=",ExpressionUUID->"b2e13c02-d436-428b-b72c-e5c9ec072655"],

Cell[BoxData["4.1781301262785725456023579150160478223724681842216415`40.*^-6"]\
, "Output",
 CellChangeTimes->{{3.844478254822153*^9, 3.844478266289894*^9}, {
  3.844478429646978*^9, 3.8444784553216543`*^9}},
 CellLabel->
  "Out[185]=",ExpressionUUID->"d6e80d92-63b5-459b-9aa4-81e472e6efb5"]
}, Open  ]],

Cell["\<\
The leading term in the small \[Alpha]' expansion matches the first two \
digits :\
\>", "Text",
 CellChangeTimes->{{3.844478280575899*^9, 
  3.8444783174849453`*^9}},ExpressionUUID->"fb892371-3a54-4e81-98fd-\
56c27192afb2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "m23", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s2", "*", "t3"}], "+", 
          RowBox[{"s3", "*", "t2"}]}], ")"}]}], 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"m23", "+", "s2", "+", "s3", "+", "t2", "+", "t3"}], 
         ")"}]}]]}], 
     SuperscriptBox["\[Alpha]p", "2"]}], "/.", "numbers"}], ",", "40"}], 
  "]"}]], "Input",
 CellLabel->
  "In[186]:=",ExpressionUUID->"8c33345d-1982-4420-912a-e7305a737fe7"],

Cell[BoxData["4.1537459236287303641468044426690662540190874992287892`40.*^-6"]\
, "Output",
 CellChangeTimes->{{3.844478278764164*^9, 3.844478290714819*^9}, 
   3.844478323072153*^9, {3.844478433778302*^9, 3.8444784567406683`*^9}},
 CellLabel->
  "Out[186]=",ExpressionUUID->"df2901ec-749f-42da-bc5a-f7514395b6b1"]
}, Open  ]],

Cell["\<\
Including the cubic term improves the agreement to the first five digits :\
\>", "Text",
 CellChangeTimes->{{3.844478333620425*^9, 3.844478369343927*^9}, {
  3.8444790432847567`*^9, 
  3.8444790477681837`*^9}},ExpressionUUID->"f75bef36-f58e-4640-b093-\
67e3ac4c8caa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "m23", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s2", "*", "t3"}], "+", 
           RowBox[{"s3", "*", "t2"}]}], ")"}]}], 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"m23", "+", "s2", "+", "s3", "+", "t2", "+", "t3"}], 
          ")"}]}]]}], 
      SuperscriptBox["\[Alpha]p", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "m23", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t3", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "s2", "*", "m23"}], "+", 
              RowBox[{"3", 
               SuperscriptBox["s2", "2"]}], "+", 
              RowBox[{"s2", "*", "s3"}], "+", 
              RowBox[{"s2", "*", "t2"}], "+", 
              RowBox[{"s3", "*", "t2"}]}], ")"}]}], "+", 
           RowBox[{"s3", "*", "t2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "m23"}], "+", "s2", "+", 
              RowBox[{"3", "s3"}], "+", 
              RowBox[{"3", "t2"}]}], ")"}]}], "+", 
           RowBox[{"3", "s2", "*", 
            SuperscriptBox["t3", "2"]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{"m23", "+", "s2", "+", "s3", "+", "t2", "+", "t3"}], 
            ")"}]}], ")"}]}]}], ")"}], 
      SuperscriptBox["\[Alpha]p", "3"]}]}], "/.", "numbers"}], ",", "40"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.844104495836239*^9, 3.844104645016797*^9}, {
   3.844104993844612*^9, 3.844105285119504*^9}, 3.844105323782288*^9, {
   3.8441053744156017`*^9, 3.844105404667781*^9}, {3.844475152034824*^9, 
   3.844475174695751*^9}, {3.844476820902647*^9, 3.844476836225964*^9}, 
   3.844478169390017*^9, {3.844478329985691*^9, 3.844478330999589*^9}, 
   3.8444783731312523`*^9},
 CellLabel->
  "In[187]:=",ExpressionUUID->"b60876b3-d855-455d-b6b5-4dbff75d2413"],

Cell[BoxData["4.1781411509612044620360653644325714312932805871482739`40.*^-6"]\
, "Output",
 CellChangeTimes->{
  3.844104496724656*^9, {3.844104553381826*^9, 3.8441046477808237`*^9}, {
   3.8441050003255787`*^9, 3.844105055973598*^9}, {3.844105201072699*^9, 
   3.844105288045223*^9}, 3.844105326760041*^9, {3.844105376646842*^9, 
   3.8441054050498037`*^9}, 3.844475160340577*^9, 3.844476793304775*^9, {
   3.8444768273197947`*^9, 3.844476836957345*^9}, 3.844478373559781*^9, {
   3.8444784386762667`*^9, 3.844478458144497*^9}},
 CellLabel->
  "Out[187]=",ExpressionUUID->"6f3a9f65-8a99-4f8f-95e6-663edc4f6f22"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Permutation invariance", "Subsection",
 CellChangeTimes->{{3.844475448071335*^9, 3.844475448746078*^9}, {
   3.844476756945414*^9, 3.844476773589205*^9}, 3.844476859691698*^9, {
   3.844479094520376*^9, 
   3.844479106566386*^9}},ExpressionUUID->"c07af725-057f-4626-bd39-\
4c10c3d9f785"],

Cell["Define a momentum inner product:", "Text",
 CellChangeTimes->{{3.8444792246419086`*^9, 
  3.844479254147884*^9}},ExpressionUUID->"b8d4f9a5-c35a-4207-9b93-\
379c6d75411e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "dot", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", "a_", ")"}]}], ",", "b_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"dot", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "a_", ")"}], "+", 
     RowBox[{"(", "b_", ")"}]}], ",", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"dot", "[", 
    RowBox[{"a", ",", "c"}], "]"}], "+", 
   RowBox[{"dot", "[", 
    RowBox[{"b", ",", "c"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{"a_", ",", 
    RowBox[{
     RowBox[{"(", "b_", ")"}], "*", 
     RowBox[{
      RowBox[{"(", "d_", ")"}], "?", "NumberQ"}]}]}], "]"}], ":=", 
  RowBox[{"d", "*", 
   RowBox[{"dot", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}]}], "Input",
 CellLabel->
  "In[192]:=",ExpressionUUID->"59d22839-7a46-481a-b21c-1271c3fa947b"],

Cell["Our notation for the kinematic variables:", "Text",
 CellChangeTimes->{{3.844479355772402*^9, 
  3.8444793933334923`*^9}},ExpressionUUID->"7db7dda6-4a8b-4225-b722-\
e67ad7006608"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"kinematicRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"S2", "\[Rule]", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}]}], ",", 
     RowBox[{"S3", "\[Rule]", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}]}], ",", 
     RowBox[{"T2", "\[Rule]", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}]}], ",", 
     RowBox[{"T3", "\[Rule]", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}]}], ",", 
     RowBox[{"M23", "\[Rule]", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kinematicRulesInv", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}], "\[Rule]", "S2"}], ",", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}], "\[Rule]", "S3"}], ",", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "]"}], "\[Rule]", "T2"}], ",", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "]"}], "\[Rule]", "T3"}], ",", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}], "\[Rule]", "M23"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.844479274358622*^9, 3.844479276042109*^9}, {
  3.844479351087062*^9, 3.844479351454547*^9}, {3.844479416692264*^9, 
  3.844479417005587*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"b80f72c1-a97f-412c-8626-e38d9c08ef99"],

Cell["Conservation of momenta:", "Text",
 CellChangeTimes->{{3.8444794646804*^9, 
  3.844479488671689*^9}},ExpressionUUID->"9128c52f-2f73-4348-afbf-\
5a30b806cfb1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"consOfMomenta", "=", 
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "#", "]"}], ",", 
           RowBox[{"k", "[", "#", "]"}]}], "]"}], "\[Equal]", "mSq"}], ",", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "#", "]"}], ",", 
           RowBox[{"-", 
            RowBox[{"Total", "[", 
             RowBox[{"Complement", "[", 
              RowBox[{
               RowBox[{"k", "/@", 
                RowBox[{"Range", "[", "5", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", "[", "#", "]"}], "}"}]}], "]"}], "]"}]}]}], 
          "]"}], "\[Equal]", "mSq"}]}], "}"}], "&"}], ",", 
     RowBox[{"Range", "[", "5", "]"}]}], "]"}], "//", "Flatten"}]}]], "Input",\

 CellChangeTimes->{3.8444794735774*^9},
 CellLabel->
  "In[198]:=",ExpressionUUID->"07165d1a-c6e8-4d35-ab26-0083e2c4724c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Equal]", "mSq"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}]}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "5", "]"}]}], "]"}]}], "\[Equal]", "mSq"}], ",", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "2", "]"}], ",", 
      RowBox[{"k", "[", "2", "]"}]}], "]"}], "\[Equal]", "mSq"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}]}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "5", "]"}]}], "]"}]}], "\[Equal]", "mSq"}], ",", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "3", "]"}], ",", 
      RowBox[{"k", "[", "3", "]"}]}], "]"}], "\[Equal]", "mSq"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "5", "]"}]}], "]"}]}], "\[Equal]", "mSq"}], ",", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "4", "]"}], ",", 
      RowBox[{"k", "[", "4", "]"}]}], "]"}], "\[Equal]", "mSq"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], ",", 
       RowBox[{"k", "[", "5", "]"}]}], "]"}]}], "\[Equal]", "mSq"}], ",", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "5", "]"}], ",", 
      RowBox[{"k", "[", "5", "]"}]}], "]"}], "\[Equal]", "mSq"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "5", "]"}]}], "]"}]}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "5", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "5", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], ",", 
       RowBox[{"k", "[", "5", "]"}]}], "]"}]}], "\[Equal]", "mSq"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.844479474026395*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"8f0df256-f9bb-45a2-84f5-72b8941b675c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"consOfMomentaRR", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Reduce", "[", 
     RowBox[{"consOfMomenta", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "1", "]"}]}], "]"}], ",", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}]}], "]"}], ",", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "3", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}]}], "]"}], ",", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "4", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}]}], "]"}], ",", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "5", "]"}], ",", 
          RowBox[{"k", "[", "5", "]"}]}], "]"}], ",", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "5", "]"}]}], "]"}], ",", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "5", "]"}]}], "]"}], ",", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "3", "]"}], ",", 
          RowBox[{"k", "[", "5", "]"}]}], "]"}], ",", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "4", "]"}], ",", 
          RowBox[{"k", "[", "5", "]"}]}], "]"}], ",", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"Backsubstitution", "\[Rule]", "True"}]}], "]"}], "/.", 
    RowBox[{"mSq", "\[Rule]", "2"}]}], "//", "ToRules"}]}]], "Input",
 CellChangeTimes->{{3.8309582150673656`*^9, 3.83095831190241*^9}, {
   3.830958364319132*^9, 3.830958417904623*^9}, {3.830959882275735*^9, 
   3.830959888200574*^9}, 3.830960196011104*^9, 3.830960234320881*^9, 
   3.830960744421208*^9, 3.830960791754272*^9, 3.8444799258083878`*^9},
 CellLabel->
  "In[227]:=",ExpressionUUID->"849ae9b0-9761-444b-ae3a-4b58b6ec0956"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "2", "]"}], ",", 
      RowBox[{"k", "[", "2", "]"}]}], "]"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "3", "]"}], ",", 
      RowBox[{"k", "[", "3", "]"}]}], "]"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "4", "]"}], ",", 
      RowBox[{"k", "[", "4", "]"}]}], "]"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "5", "]"}], ",", 
      RowBox[{"k", "[", "5", "]"}]}], "]"}], "\[Rule]", "2"}], ",", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"k", "[", "5", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "2", "]"}], ",", 
      RowBox[{"k", "[", "5", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "3", "]"}], ",", 
      RowBox[{"k", "[", "5", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "4", "]"}], ",", 
      RowBox[{"k", "[", "5", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "]"}], "+", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"k", "[", "4", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], "-", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8444792871528463`*^9, {3.844479926622683*^9, 3.8444799504659567`*^9}},
 CellLabel->
  "Out[227]=",ExpressionUUID->"5d4d3711-08e8-410b-8fc3-6d5d4aa0bd4f"]
}, Open  ]],

Cell["Generate all 120 momenta permutations:", "Text",
 CellChangeTimes->{{3.844479555183794*^9, 
  3.844479575658216*^9}},ExpressionUUID->"db986cbb-f6b8-4bd3-897b-\
61342c958e93"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nmomenta", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kvec", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"k", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "nmomenta"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"perm", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"(", 
     RowBox[{"kvec", "/.", 
      RowBox[{"k", "\[Rule]", "l"}]}], ")"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"permRR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"kvec", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
      RowBox[{"perm", "[", 
       RowBox[{"[", 
        RowBox[{"j", ",", "i"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "perm", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "nmomenta"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "permRR", "]"}]}], "Input",
 CellChangeTimes->{{3.830962850860219*^9, 3.83096305385222*^9}, {
   3.830963100625605*^9, 3.8309631017860947`*^9}, 3.844479530013208*^9, {
   3.844479581893865*^9, 3.8444795885502653`*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"47f5b022-d7c6-476c-a8c4-8d67451d77a5"],

Cell[BoxData["120"], "Output",
 CellChangeTimes->{
  3.844479531281867*^9, {3.844479580058711*^9, 3.844479588941059*^9}},
 CellLabel->
  "Out[211]=",ExpressionUUID->"2f0a8624-6e92-4865-ba3d-02949d40bf1a"]
}, Open  ]],

Cell["\<\
Permute the momenta. When substituting numerical values all 120 expressions \
agree, for all three presentations of the 5-point amplitude considered in the \
paper:\
\>", "Text",
 CellChangeTimes->{{3.844480066634547*^9, 3.844480155119986*^9}, {
  3.844480195122684*^9, 3.8444802049437304`*^9}, {3.8444804536157627`*^9, 
  3.844480456887534*^9}},ExpressionUUID->"1af4a9f1-72b4-4593-88c9-\
a60e4e34fb90"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numbers", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"S2", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "13"}], "100"]}], ",", 
     RowBox[{"T2", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "45"}], "100"]}], ",", 
     RowBox[{"S3", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "4"}], "10"]}], ",", 
     RowBox[{"T3", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "7"}], "10"]}], ",", 
     RowBox[{"M23", "\[Rule]", 
      FractionBox[
       RowBox[{"-", "67"}], "100"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"A5InTermsOf3F2", "[", 
            RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], 
            "]"}], "/.", "kinematicRules"}], "/.", 
          RowBox[{"permRR", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "/.", 
         RowBox[{"l", "\[Rule]", "k"}]}], "/.", "consOfMomentaRR"}], "/.", 
       "kinematicRulesInv"}], "/.", "numbers"}], ",", "40"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "permRR", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"A5InTermsOf3F2AlternateExpression", "[", 
            RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], 
            "]"}], "/.", "kinematicRules"}], "/.", 
          RowBox[{"permRR", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "/.", 
         RowBox[{"l", "\[Rule]", "k"}]}], "/.", "consOfMomentaRR"}], "/.", 
       "kinematicRulesInv"}], "/.", "numbers"}], ",", "40"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "permRR", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParallelTable", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"A5InTermsof6F5", "[", 
            RowBox[{"S2", ",", "T2", ",", "S3", ",", "T3", ",", "M23"}], 
            "]"}], "/.", "kinematicRules"}], "/.", 
          RowBox[{"permRR", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "/.", 
         RowBox[{"l", "\[Rule]", "k"}]}], "/.", "consOfMomentaRR"}], "/.", 
       "kinematicRulesInv"}], "/.", "numbers"}], ",", "40"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "permRR", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.830963306902739*^9, 3.830963313069488*^9}, {
  3.844479596845546*^9, 3.8444796644824743`*^9}, {3.844480029216217*^9, 
  3.844480070511269*^9}, {3.8444802070615187`*^9, 3.844480221595368*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"480677ee-5609-4b4a-b565-e10df66fb31b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "329.7385888822170385953471618588254672116507943500982148826613`40.", ",", 
   "329.738588882217038595347161858825467211650797532816007797812`40.", ",", 
   "329.7385888822170385953471618588254672116508025997977588280058`40.", ",", 
   "329.7385888822170385953471618588254672116507964463366861874409`40.", ",", 
   "329.7385888822170385953471618588254672116507773756723515041251`40.", ",", 
   "329.7385888822170385953471618588254672116508127171471287251017`40.", ",", 
   "329.7385888822170385953471618588254672116507882733001290204374`40.", ",", 
   "329.7385888822170385953471618588254672116507970885500202568194`40.", ",", 
   "329.7385888822170385953471618588254672116507806634265736290574`40.", ",", 
   "329.7385888822170385953471618588254672116507841086776879614351`40.", ",", 
   "329.738588882217038595347161858825467211650779554489567761578`40.", ",", 
   "329.7385888822170385953471618588254672116508101403042059204852`40.", ",", 
   "329.7385888822170385953471618588254672116507865743941142880422`40.", ",", 
   "329.7385888822170385953471618588254672116508058363457575932686`40.", ",", 
   "329.7385888822170385953471618588254672116507880105947595620323`40.", ",", 
   "329.7385888822170385953471618588254672116507852067541745326878`40.", ",", 
   "329.738588882217038595347161858825467211650805351002387326101`40.", ",", 
   "329.7385888822170385953471618588254672116508245331159648869786`40.", ",", 
   "329.7385888822170385953471618588254672116507894465747411910045`40.", ",", 
   "329.7385888822170385953471618588254672116507782680097859540416`40.", ",", 
   "329.73858888221703859534716185882546721165078668626187606293`40.", ",", 
   "329.7385888822170385953471618588254672116507847391683951756779`40.", ",", 
   "329.7385888822170385953471618588254672116507852789432701170648`40.", ",", 
   "329.7385888822170385953471618588254672116507809915198640995917`40.", ",", 
   "329.7385888822170385953471618588254672116507987634486945445322`40.", ",", 
   "329.7385888822170385953471618588254672116507959778366324147991`40.", ",", 
   "329.7385888822170385953471618588254672116507749149823575350708`40.", ",", 
   "329.7385888822170385953471618588254672116507916391201236785342`40.", ",", 
   "329.7385888822170385953471618588254672116508101316424498243187`40.", ",", 
   "329.7385888822170385953471618588254672116507911144166649901007`40.", ",", 
   "329.7385888822170385953471618588254672116507596123425745262628`40.", ",", 
   "329.7385888822170385953471618588254672116508018576005493182572`40.", ",", 
   "329.7385888822170385953471618588254672116507846426669514704037`40.", ",", 
   "329.7385888822170385953471618588254672116507769618019446011339`40.", ",", 
   "329.7385888822170385953471618588254672116508097727555607016701`40.", ",", 
   "329.7385888822170385953471618588254672116508012760473532934319`40.", ",", 
   "329.7385888822170385953471618588254672116507821231152526976382`40.", ",", 
   "329.7385888822170385953471618588254672116508032001516185825821`40.", ",", 
   "329.7385888822170385953471618588254672116507984689923338019816`40.", ",", 
   "329.7385888822170385953471618588254672116507919192126702503573`40.", ",", 
   "329.7385888822170385953471618588254672116508061372296787543718`40.", ",", 
   "329.7385888822170385953471618588254672116508059034977024416616`40.", ",", 
   "329.7385888822170385953471618588254672116508097578079405660886`40.", ",", 
   "329.7385888822170385953471618588254672116508071419612086169399`40.", ",", 
   "329.7385888822170385953471618588254672116508072453298161662538`40.", ",", 
   "329.7385888822170385953471618588254672116508011045833951135068`40.", ",", 
   "329.7385888822170385953471618588254672116508102525329375796173`40.", ",", 
   "329.7385888822170385953471618588254672116507879266409669542914`40.", ",", 
   "329.7385888822170385953471618588254672116507927986192938268581`40.", ",", 
   "329.7385888822170385953471618588254672116507779176543524597075`40.", ",", 
   "329.738588882217038595347161858825467211650808801183806151164`40.", ",", 
   "329.7385888822170385953471618588254672116508097191598350708798`40.", ",", 
   "329.7385888822170385953471618588254672116508066197823800256753`40.", ",", 
   "329.7385888822170385953471618588254672116508118818391362569963`40.", ",", 
   "329.7385888822170385953471618588254672116507937994147138406887`40.", ",", 
   "329.738588882217038595347161858825467211650739012024500641237`40.", ",", 
   "329.7385888822170385953471618588254672116508018094724003843054`40.", ",", 
   "329.7385888822170385953471618588254672116508035093566387299292`40.", ",", 
   "329.7385888822170385953471618588254672116508064043870114148609`40.", ",", 
   "329.7385888822170385953471618588254672116507877320754339655134`40.", ",", 
   "329.7385888822170385953471618588254672116508036738351777802878`40.", ",", 
   "329.7385888822170385953471618588254672116508091299322143599693`40.", ",", 
   "329.7385888822170385953471618588254672116507955956506229866733`40.", ",", 
   "329.7385888822170385953471618588254672116507984286416397781534`40.", ",", 
   "329.7385888822170385953471618588254672116508090654435698560812`40.", ",", 
   "329.7385888822170385953471618588254672116508306272207315050654`40.", ",", 
   "329.7385888822170385953471618588254672116507805095803486881606`40.", ",", 
   "329.7385888822170385953471618588254672116508106687480897040224`40.", ",", 
   "329.7385888822170385953471618588254672116507989131899320621534`40.", ",", 
   "329.7385888822170385953471618588254672116507961330611314184982`40.", ",", 
   "329.7385888822170385953471618588254672116507901261446023103802`40.", ",", 
   "329.7385888822170385953471618588254672116507676702764469319078`40.", ",", 
   "329.7385888822170385953471618588254672116507804812698150943566`40.", ",", 
   "329.738588882217038595347161858825467211650777149017670924024`40.", ",", 
   "329.7385888822170385953471618588254672116507938922187159021336`40.", ",", 
   "329.7385888822170385953471618588254672116508064521769881964811`40.", ",", 
   "329.7385888822170385953471618588254672116508084617236894922159`40.", ",", 
   "329.7385888822170385953471618588254672116508180480271103549904`40.", ",", 
   "329.7385888822170385953471618588254672116507999750031671556448`40.", ",", 
   "329.7385888822170385953471618588254672116507994267574418615884`40.", ",", 
   "329.7385888822170385953471618588254672116507949118943429778643`40.", ",", 
   "329.7385888822170385953471618588254672116508022202901656341117`40.", ",", 
   "329.7385888822170385953471618588254672116508132511141466008633`40.", ",", 
   "329.7385888822170385953471618588254672116508078380748315039674`40.", ",", 
   "329.7385888822170385953471618588254672116507996236503127470063`40.", ",", 
   "329.7385888822170385953471618588254672116507948011268320488742`40.", ",", 
   "329.7385888822170385953471618588254672116508005125560991894615`40.", ",", 
   "329.7385888822170385953471618588254672116507987655794646870609`40.", ",", 
   "329.7385888822170385953471618588254672116507994205783442180836`40.", ",", 
   "329.7385888822170385953471618588254672116508050198519206910704`40.", ",", 
   "329.7385888822170385953471618588254672116507969788811075812495`40.", ",", 
   "329.7385888822170385953471618588254672116508084762225043183526`40.", ",", 
   "329.7385888822170385953471618588254672116508033196672532878289`40.", ",", 
   "329.73858888221703859534716185882546721165080732260085532295`40.", ",", 
   "329.7385888822170385953471618588254672116507884524895877950501`40.", ",", 
   "329.7385888822170385953471618588254672116508087484445221200877`40.", ",", 
   "329.7385888822170385953471618588254672116507951425147136993881`40.", ",", 
   "329.738588882217038595347161858825467211650797552890302124795`40.", ",", 
   "329.738588882217038595347161858825467211650803158826201113794`40.", ",", 
   "329.7385888822170385953471618588254672116508128492038295818595`40.", ",", 
   "329.7385888822170385953471618588254672116508059660035170866544`40.", ",", 
   "329.738588882217038595347161858825467211650805872279006307695`40.", ",", 
   "329.7385888822170385953471618588254672116507854181295890062773`40.", ",", 
   "329.7385888822170385953471618588254672116507893647043934094138`40.", ",", 
   "329.7385888822170385953471618588254672116508110495192641825755`40.", ",", 
   "329.7385888822170385953471618588254672116507947436799869330479`40.", ",", 
   "329.7385888822170385953471618588254672116507981140662353476491`40.", ",", 
   "329.7385888822170385953471618588254672116508009320681049570009`40.", ",", 
   "329.7385888822170385953471618588254672116508057043030051635474`40.", ",", 
   "329.7385888822170385953471618588254672116508059384288310906048`40.", ",", 
   "329.7385888822170385953471618588254672116507996166132560643774`40.", ",", 
   "329.7385888822170385953471618588254672116508039759481001540063`40.", ",", 
   "329.7385888822170385953471618588254672116508012038146832117159`40.", ",", 
   "329.7385888822170385953471618588254672116507800863686041252688`40.", ",", 
   "329.7385888822170385953471618588254672116508086823129125330407`40.", ",", 
   "329.7385888822170385953471618588254672116508014725365867966849`40.", ",", 
   "329.738588882217038595347161858825467211650801794164784085572`40.", ",", 
   "329.7385888822170385953471618588254672116507959872625599741792`40.", ",", 
   "329.73858888221703859534716185882546721165080407923912623048`40.", ",", 
   "329.7385888822170385953471618588254672116507944118888667312786`40."}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8309635451277523`*^9, {3.844479650079906*^9, 3.844479685408375*^9}, 
   3.844479982292138*^9, {3.844480019010764*^9, 3.844480057728694*^9}, 
   3.8444801590957336`*^9, 3.844480224356052*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"d317dbca-bb51-43dc-8cbb-0b5f9fcd1672"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "329.7385888822170385953471618588254672116508109334169653464443`40.", ",", 
   "329.7385888822170385953471618588254672116508053204555812260748`40.", ",", 
   "329.7385888822170385953471618588254672116508022082939977041519`40.", ",", 
   "329.7385888822170385953471618588254672116508034122352338878259`40.", ",", 
   "329.7385888822170385953471618588254672116508071087327134035817`40.", ",", 
   "329.7385888822170385953471618588254672116508039894170565156205`40.", ",", 
   "329.7385888822170385953471618588254672116507963462311502879785`40.", ",", 
   "329.7385888822170385953471618588254672116508104235146201761982`40.", ",", 
   "329.7385888822170385953471618588254672116508012677992969317477`40.", ",", 
   "329.738588882217038595347161858825467211650808581513112010981`40.", ",", 
   "329.7385888822170385953471618588254672116508030188297440040439`40.", ",", 
   "329.7385888822170385953471618588254672116508049746075089335124`40.", ",", 
   "329.7385888822170385953471618588254672116508038942888965876326`40.", ",", 
   "329.7385888822170385953471618588254672116508032793114641895655`40.", ",", 
   "329.7385888822170385953471618588254672116508133630760320930448`40.", ",", 
   "329.7385888822170385953471618588254672116508044445132137053018`40.", ",", 
   "329.738588882217038595347161858825467211650805387992092545093`40.", ",", 
   "329.7385888822170385953471618588254672116508044693756389543897`40.", ",", 
   "329.7385888822170385953471618588254672116508071848919951404689`40.", ",", 
   "329.7385888822170385953471618588254672116508015644897785012324`40.", ",", 
   "329.7385888822170385953471618588254672116508034698637627215851`40.", ",", 
   "329.7385888822170385953471618588254672116508009995920635502715`40.", ",", 
   "329.7385888822170385953471618588254672116507985362874721675029`40.", ",", 
   "329.738588882217038595347161858825467211650803286312087182715`40.", ",", 
   "329.7385888822170385953471618588254672116507999295037773811622`40.", ",", 
   "329.7385888822170385953471618588254672116508071760023313806333`40.", ",", 
   "329.7385888822170385953471618588254672116508014991380388195248`40.", ",", 
   "329.7385888822170385953471618588254672116508097099735051360791`40.", ",", 
   "329.7385888822170385953471618588254672116508084057098843651911`40.", ",", 
   "329.7385888822170385953471618588254672116508171524733733598436`40.", ",", 
   "329.7385888822170385953471618588254672116507965606247144522652`40.", ",", 
   "329.7385888822170385953471618588254672116508060841966913923578`40.", ",", 
   "329.7385888822170385953471618588254672116508049491259955852565`40.", ",", 
   "329.7385888822170385953471618588254672116508025276382876951951`40.", ",", 
   "329.7385888822170385953471618588254672116508057674423896013461`40.", ",", 
   "329.7385888822170385953471618588254672116507993927091664442286`40.", ",", 
   "329.7385888822170385953471618588254672116507988277873760867804`40.", ",", 
   "329.7385888822170385953471618588254672116508157645427317863858`40.", ",", 
   "329.7385888822170385953471618588254672116508024292615562050153`40.", ",", 
   "329.7385888822170385953471618588254672116508051352113474068333`40.", ",", 
   "329.7385888822170385953471618588254672116508013393243764805869`40.", ",", 
   "329.738588882217038595347161858825467211650797045582051810384`40.", ",", 
   "329.7385888822170385953471618588254672116508044329484696685246`40.", ",", 
   "329.7385888822170385953471618588254672116508160659894659371436`40.", ",", 
   "329.7385888822170385953471618588254672116508047679530162683528`40.", ",", 
   "329.7385888822170385953471618588254672116508032059619594312998`40.", ",", 
   "329.7385888822170385953471618588254672116508103949097793758826`40.", ",", 
   "329.7385888822170385953471618588254672116508105903576237754805`40.", ",", 
   "329.7385888822170385953471618588254672116508033284004373526497`40.", ",", 
   "329.7385888822170385953471618588254672116508026224842967874438`40.", ",", 
   "329.7385888822170385953471618588254672116508042922458811755138`40.", ",", 
   "329.7385888822170385953471618588254672116508150485267583970811`40.", ",", 
   "329.73858888221703859534716185882546721165081565445897369071`40.", ",", 
   "329.7385888822170385953471618588254672116508168995953248119585`40.", ",", 
   "329.7385888822170385953471618588254672116508026070552776028734`40.", ",", 
   "329.7385888822170385953471618588254672116507999972351182674823`40.", ",", 
   "329.7385888822170385953471618588254672116508025030108958746074`40.", ",", 
   "329.7385888822170385953471618588254672116508043641981167530021`40.", ",", 
   "329.7385888822170385953471618588254672116508078145752151978366`40.", ",", 
   "329.7385888822170385953471618588254672116508080567979494309733`40.", ",", 
   "329.7385888822170385953471618588254672116508102242507240657148`40.", ",", 
   "329.7385888822170385953471618588254672116508129924412135404864`40.", ",", 
   "329.7385888822170385953471618588254672116508118376120283998659`40.", ",", 
   "329.7385888822170385953471618588254672116508021351940093145613`40.", ",", 
   "329.738588882217038595347161858825467211650816235585287144217`40.", ",", 
   "329.7385888822170385953471618588254672116508014773954818135056`40.", ",", 
   "329.7385888822170385953471618588254672116508043747218876681494`40.", ",", 
   "329.7385888822170385953471618588254672116508151090292288817571`40.", ",", 
   "329.7385888822170385953471618588254672116508075095148031850519`40.", ",", 
   "329.7385888822170385953471618588254672116508086813591053637849`40.", ",", 
   "329.7385888822170385953471618588254672116508146183703642995528`40.", ",", 
   "329.7385888822170385953471618588254672116508019571741024273649`40.", ",", 
   "329.7385888822170385953471618588254672116508062251535926678143`40.", ",", 
   "329.7385888822170385953471618588254672116508021589225645794058`40.", ",", 
   "329.7385888822170385953471618588254672116508072091692745919397`40.", ",", 
   "329.7385888822170385953471618588254672116508060198437678859901`40.", ",", 
   "329.7385888822170385953471618588254672116508118892205703135944`40.", ",", 
   "329.738588882217038595347161858825467211650805767516152828098`40.", ",", 
   "329.7385888822170385953471618588254672116508015518598118974862`40.", ",", 
   "329.7385888822170385953471618588254672116508025385442976686584`40.", ",", 
   "329.7385888822170385953471618588254672116507995933091658983829`40.", ",", 
   "329.738588882217038595347161858825467211650811971173520220608`40.", ",", 
   "329.7385888822170385953471618588254672116508063738651467731283`40.", ",", 
   "329.7385888822170385953471618588254672116508139513645663772711`40.", ",", 
   "329.7385888822170385953471618588254672116507955747546008519932`40.", ",", 
   "329.7385888822170385953471618588254672116508019564779437422789`40.", ",", 
   "329.7385888822170385953471618588254672116508044933952221460734`40.", ",", 
   "329.7385888822170385953471618588254672116508107108308758843604`40.", ",", 
   "329.7385888822170385953471618588254672116508022797415982220182`40.", ",", 
   "329.7385888822170385953471618588254672116508074895727690526392`40.", ",", 
   "329.7385888822170385953471618588254672116508076140418081055913`40.", ",", 
   "329.738588882217038595347161858825467211650804747364943277338`40.", ",", 
   "329.7385888822170385953471618588254672116508036613320501693366`40.", ",", 
   "329.7385888822170385953471618588254672116508106167902523212379`40.", ",", 
   "329.7385888822170385953471618588254672116508037782570108343361`40.", ",", 
   "329.7385888822170385953471618588254672116508113866797758184184`40.", ",", 
   "329.7385888822170385953471618588254672116508080033470755457332`40.", ",", 
   "329.738588882217038595347161858825467211650801183357195590836`40.", ",", 
   "329.738588882217038595347161858825467211650810246389090654095`40.", ",", 
   "329.7385888822170385953471618588254672116508031879876988079426`40.", ",", 
   "329.7385888822170385953471618588254672116508081153238194420393`40.", ",", 
   "329.7385888822170385953471618588254672116508068335259363827063`40.", ",", 
   "329.7385888822170385953471618588254672116507943969514921327767`40.", ",", 
   "329.7385888822170385953471618588254672116508053310941778727026`40.", ",", 
   "329.7385888822170385953471618588254672116508056185307457513004`40.", ",", 
   "329.7385888822170385953471618588254672116508152120055951442728`40.", ",", 
   "329.738588882217038595347161858825467211650803201415707756311`40.", ",", 
   "329.7385888822170385953471618588254672116508145632693766291894`40.", ",", 
   "329.7385888822170385953471618588254672116508042182399287120858`40.", ",", 
   "329.7385888822170385953471618588254672116508033968285644975406`40.", ",", 
   "329.7385888822170385953471618588254672116508085579737810354784`40.", ",", 
   "329.7385888822170385953471618588254672116508052845503878244017`40.", ",", 
   "329.7385888822170385953471618588254672116508042233717619891544`40.", ",", 
   "329.7385888822170385953471618588254672116508022214398243989325`40.", ",", 
   "329.7385888822170385953471618588254672116508102395367801004799`40.", ",", 
   "329.7385888822170385953471618588254672116508091772135357951506`40.", ",", 
   "329.7385888822170385953471618588254672116508048351588374420644`40.", ",", 
   "329.7385888822170385953471618588254672116508063890030666337317`40.", ",", 
   "329.7385888822170385953471618588254672116508048973699422636493`40.", ",", 
   "329.7385888822170385953471618588254672116508071275363878028417`40."}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8309635451277523`*^9, {3.844479650079906*^9, 3.844479685408375*^9}, 
   3.844479982292138*^9, {3.844480019010764*^9, 3.844480057728694*^9}, 
   3.8444801590957336`*^9, 3.844480227796232*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"11159a13-e5e1-4e24-b9be-d5c68dde58d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "329.7385888822170385953471618588254672116508087322389373635501`40.", ",", 
   "329.7385888822170385953471618588254672116508091838875317513064`40.", ",", 
   "329.7385888822170385953471618588254672116508158624095490665467`40.", ",", 
   "329.7385888822170385953471618588254672116508161757082086579156`40.", ",", 
   "329.7385888822170385953471618588254672116508167179960588390249`40.", ",", 
   "329.7385888822170385953471618588254672116508156710946420427856`40.", ",", 
   "329.7385888822170385953471618588254672116508153290246819366458`40.", ",", 
   "329.738588882217038595347161858825467211650810709163543958525`40.", ",", 
   "329.7385888822170385953471618588254672116508037696155864775261`40.", ",", 
   "329.7385888822170385953471618588254672116508176080436137716219`40.", ",", 
   "329.7385888822170385953471618588254672116508143709234223578103`40.", ",", 
   "329.7385888822170385953471618588254672116508208410863879935172`40.", ",", 
   "329.7385888822170385953471618588254672116508143045185182964895`40.", ",", 
   "329.7385888822170385953471618588254672116508104505776106907098`40.", ",", 
   "329.7385888822170385953471618588254672116508099097601668651948`40.", ",", 
   "329.7385888822170385953471618588254672116508086421075621971062`40.", ",", 
   "329.7385888822170385953471618588254672116508196084726323535611`40.", ",", 
   "329.738588882217038595347161858825467211650813879319470844751`40.", ",", 
   "329.7385888822170385953471618588254672116508204160262851143649`40.", ",", 
   "329.7385888822170385953471618588254672116507997033405381538564`40.", ",", 
   "329.7385888822170385953471618588254672116508083590675816054718`40.", ",", 
   "329.7385888822170385953471618588254672116508256931387908588517`40.", ",", 
   "329.7385888822170385953471618588254672116508110948637918415221`40.", ",", 
   "329.7385888822170385953471618588254672116508135634050210150984`40.", ",", 
   "329.738588882217038595347161858825467211650814208191048460835`40.", ",", 
   "329.7385888822170385953471618588254672116508143228475362952152`40.", ",", 
   "329.738588882217038595347161858825467211650817803036795107403`40.", ",", 
   "329.7385888822170385953471618588254672116508110254305978365418`40.", ",", 
   "329.7385888822170385953471618588254672116508232167647788995604`40.", ",", 
   "329.7385888822170385953471618588254672116508073431039652759726`40.", ",", 
   "329.7385888822170385953471618588254672116508098274414745021643`40.", ",", 
   "329.738588882217038595347161858825467211650826954413024677504`40.", ",", 
   "329.7385888822170385953471618588254672116508102417683094690959`40.", ",", 
   "329.7385888822170385953471618588254672116508061881002813925384`40.", ",", 
   "329.7385888822170385953471618588254672116508164897320456536962`40.", ",", 
   "329.7385888822170385953471618588254672116508110400143383411783`40.", ",", 
   "329.7385888822170385953471618588254672116508116570306015129869`40.", ",", 
   "329.7385888822170385953471618588254672116508054529398514114166`40.", ",", 
   "329.7385888822170385953471618588254672116508035179623319799733`40.", ",", 
   "329.7385888822170385953471618588254672116508118307420652684677`40.", ",", 
   "329.7385888822170385953471618588254672116508020665785681015752`40.", ",", 
   "329.7385888822170385953471618588254672116508145614650488326406`40.", ",", 
   "329.7385888822170385953471618588254672116508154429729186501512`40.", ",", 
   "329.738588882217038595347161858825467211650797471882551803102`40.", ",", 
   "329.7385888822170385953471618588254672116508132956458950246773`40.", ",", 
   "329.7385888822170385953471618588254672116508124572567027404191`40.", ",", 
   "329.73858888221703859534716185882546721165080894779593065636`40.", ",", 
   "329.7385888822170385953471618588254672116508062737949066635624`40.", ",", 
   "329.7385888822170385953471618588254672116508118522319953784959`40.", ",", 
   "329.7385888822170385953471618588254672116508137658834967821816`40.", ",", 
   "329.7385888822170385953471618588254672116507931147613674925275`40.", ",", 
   "329.7385888822170385953471618588254672116508092309613852179701`40.", ",", 
   "329.7385888822170385953471618588254672116508110439896824750813`40.", ",", 
   "329.7385888822170385953471618588254672116508213434000104915802`40.", ",", 
   "329.73858888221703859534716185882546721165081323145610595375`40.", ",", 
   "329.7385888822170385953471618588254672116508169569563661922713`40.", ",", 
   "329.7385888822170385953471618588254672116508121765965658944404`40.", ",", 
   "329.7385888822170385953471618588254672116508128150745714903285`40.", ",", 
   "329.7385888822170385953471618588254672116508113747112640684019`40.", ",", 
   "329.738588882217038595347161858825467211650810391861602064644`40.", ",", 
   "329.7385888822170385953471618588254672116508000143201595038734`40.", ",", 
   "329.7385888822170385953471618588254672116508067689075487551538`40.", ",", 
   "329.7385888822170385953471618588254672116508273184865757217918`40.", ",", 
   "329.7385888822170385953471618588254672116508227017711508056122`40.", ",", 
   "329.7385888822170385953471618588254672116508062363449596511613`40.", ",", 
   "329.7385888822170385953471618588254672116508160337944060485543`40.", ",", 
   "329.7385888822170385953471618588254672116508106858726374054197`40.", ",", 
   "329.7385888822170385953471618588254672116508211551120830168346`40.", ",", 
   "329.7385888822170385953471618588254672116508141542554270310187`40.", ",", 
   "329.7385888822170385953471618588254672116508023709193732138634`40.", ",", 
   "329.7385888822170385953471618588254672116508169564056089995128`40.", ",", 
   "329.7385888822170385953471618588254672116508017833177102118795`40.", ",", 
   "329.7385888822170385953471618588254672116508199215550672019928`40.", ",", 
   "329.7385888822170385953471618588254672116508137097919738948299`40.", ",", 
   "329.7385888822170385953471618588254672116508170415314774195883`40.", ",", 
   "329.7385888822170385953471618588254672116508102147920271804629`40.", ",", 
   "329.7385888822170385953471618588254672116507987762490798162369`40.", ",", 
   "329.7385888822170385953471618588254672116508280162245234163168`40.", ",", 
   "329.7385888822170385953471618588254672116508169564614041155771`40.", ",", 
   "329.7385888822170385953471618588254672116508058325072541076834`40.", ",", 
   "329.738588882217038595347161858825467211650816165550979817647`40.", ",", 
   "329.7385888822170385953471618588254672116508141076927551267869`40.", ",", 
   "329.7385888822170385953471618588254672116508159223657426409617`40.", ",", 
   "329.7385888822170385953471618588254672116508164668213090028839`40.", ",", 
   "329.7385888822170385953471618588254672116508154724854524275554`40.", ",", 
   "329.7385888822170385953471618588254672116508158384380891682376`40.", ",", 
   "329.7385888822170385953471618588254672116508083629185908823074`40.", ",", 
   "329.7385888822170385953471618588254672116508219623398392566477`40.", ",", 
   "329.738588882217038595347161858825467211650818182659791368309`40.", ",", 
   "329.7385888822170385953471618588254672116508167091189392574684`40.", ",", 
   "329.738588882217038595347161858825467211650812964279872912574`40.", ",", 
   "329.7385888822170385953471618588254672116508132149198812916235`40.", ",", 
   "329.7385888822170385953471618588254672116508087488029478481216`40.", ",", 
   "329.7385888822170385953471618588254672116508119663852554874998`40.", ",", 
   "329.7385888822170385953471618588254672116508112666357625914306`40.", ",", 
   "329.7385888822170385953471618588254672116508064999148896352451`40.", ",", 
   "329.7385888822170385953471618588254672116508134101279287004455`40.", ",", 
   "329.7385888822170385953471618588254672116508121410286804112424`40.", ",", 
   "329.7385888822170385953471618588254672116508077190508737256216`40.", ",", 
   "329.7385888822170385953471618588254672116508135742215819439349`40.", ",", 
   "329.7385888822170385953471618588254672116508141645738547669002`40.", ",", 
   "329.7385888822170385953471618588254672116508169359247543952912`40.", ",", 
   "329.7385888822170385953471618588254672116508154172606964421228`40.", ",", 
   "329.7385888822170385953471618588254672116508140208659345143792`40.", ",", 
   "329.7385888822170385953471618588254672116508076702705148788834`40.", ",", 
   "329.7385888822170385953471618588254672116508190960834695157634`40.", ",", 
   "329.7385888822170385953471618588254672116508120179915305457385`40.", ",", 
   "329.7385888822170385953471618588254672116508142414036192063692`40.", ",", 
   "329.7385888822170385953471618588254672116508224326235743329863`40.", ",", 
   "329.7385888822170385953471618588254672116508186519305479440301`40.", ",", 
   "329.7385888822170385953471618588254672116508167231684436177993`40.", ",", 
   "329.7385888822170385953471618588254672116508140775780858639849`40.", ",", 
   "329.7385888822170385953471618588254672116508140379572160409106`40.", ",", 
   "329.7385888822170385953471618588254672116508172708216990611617`40.", ",", 
   "329.7385888822170385953471618588254672116508109425687020249632`40.", ",", 
   "329.7385888822170385953471618588254672116508011713234046342233`40.", ",", 
   "329.738588882217038595347161858825467211650814748659044675359`40.", ",", 
   "329.7385888822170385953471618588254672116508099225279608170628`40.", ",", 
   "329.7385888822170385953471618588254672116508133255071291032468`40.", ",", 
   "329.7385888822170385953471618588254672116508121188530160954299`40."}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8309635451277523`*^9, {3.844479650079906*^9, 3.844479685408375*^9}, 
   3.844479982292138*^9, {3.844480019010764*^9, 3.844480057728694*^9}, 
   3.8444801590957336`*^9, 3.844480296942429*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"a17c71e9-cef8-45f6-9291-40e68bb04250"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1440., 789.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 for Linux x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f634431e-c1bf-4841-87c9-f57c9613c810"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 379, 8, 160, "Title",ExpressionUUID->"88daca32-abfb-4a68-bd3f-f7a7243a959a"],
Cell[962, 32, 255, 8, 86, "Author",ExpressionUUID->"33eea7d4-9b45-42cb-bc1c-ee913e13a978"],
Cell[1220, 42, 1520, 54, 132, "Text",ExpressionUUID->"09c92bf4-ec04-42a3-9ea2-e71960ed2ed7"],
Cell[2743, 98, 177, 3, 35, "Text",ExpressionUUID->"27e01be9-3ceb-48f3-a133-bcb840ebc4ab"],
Cell[2923, 103, 446, 10, 67, "Input",ExpressionUUID->"05ba1b5a-2c8d-440c-b0a3-46c4bf3ec94b",
 InitializationCell->True],
Cell[3372, 115, 334, 7, 35, "Text",ExpressionUUID->"0ffbb2a8-99e5-4f07-8830-a6f0b639d199"],
Cell[CellGroupData[{
Cell[3731, 126, 225, 4, 29, "Input",ExpressionUUID->"e1f7de04-7fb8-4db7-8886-00a0e9bb39ad"],
Cell[3959, 132, 400, 10, 50, "Output",ExpressionUUID->"840005e1-dbb2-4277-898b-9774270dd658"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4396, 147, 240, 4, 68, "Section",ExpressionUUID->"766d6ba0-f4e5-48db-b7eb-4d5a18b1d05f"],
Cell[CellGroupData[{
Cell[4661, 155, 261, 4, 54, "Subsection",ExpressionUUID->"55953390-ae37-4233-b699-afca6780c7bb"],
Cell[CellGroupData[{
Cell[4947, 163, 478, 9, 45, "Subsubsection",ExpressionUUID->"382a8079-ad2b-4a84-afc1-a6c7c9f623fc"],
Cell[CellGroupData[{
Cell[5450, 176, 388, 7, 51, "Input",ExpressionUUID->"ac8481ac-9f3a-4340-b727-e2fb0661a814"],
Cell[5841, 185, 10636, 341, 375, "Output",ExpressionUUID->"866ae568-c95e-4b3f-a3e7-cdd246c1f335"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16526, 532, 552, 9, 45, "Subsubsection",ExpressionUUID->"76319fb8-455a-4978-bd34-8ffadf2bd166"],
Cell[CellGroupData[{
Cell[17103, 545, 401, 7, 29, "Input",ExpressionUUID->"0cb3e986-4b12-4b61-8409-765899270b8e"],
Cell[17507, 554, 14752, 448, 590, "Output",ExpressionUUID->"77e698de-54db-4a26-917e-67a9b0b6dbda"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32320, 1009, 343, 7, 54, "Subsection",ExpressionUUID->"6c57823a-d4a5-4a2a-99d6-2a3e12137624"],
Cell[CellGroupData[{
Cell[32688, 1020, 452, 9, 45, "Subsubsection",ExpressionUUID->"8ddf6aee-9770-49c6-bbb6-50f7d440cf78"],
Cell[CellGroupData[{
Cell[33165, 1033, 456, 8, 51, "Input",ExpressionUUID->"ec766133-efdc-48f6-aad4-4db8d7427f6d"],
Cell[33624, 1043, 17604, 551, 561, "Output",ExpressionUUID->"4757d3b9-5b9f-4268-822d-06c4d99962d1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51277, 1600, 548, 9, 45, "Subsubsection",ExpressionUUID->"62b62d11-1eb4-4fa4-ad0b-e34737e0d448"],
Cell[CellGroupData[{
Cell[51850, 1613, 442, 7, 29, "Input",ExpressionUUID->"156c6da4-c734-4a66-a85e-800c02e99939"],
Cell[52295, 1622, 17603, 551, 561, "Output",ExpressionUUID->"5f1a1d7b-76bf-4604-919a-a4233b337869"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69959, 2180, 211, 3, 54, "Subsection",ExpressionUUID->"8bb1c9f1-39a1-474a-8f16-4345c81ef095"],
Cell[CellGroupData[{
Cell[70195, 2187, 354, 7, 45, "Subsubsection",ExpressionUUID->"76454eb7-91ea-4867-9d41-4bdaa6669788"],
Cell[CellGroupData[{
Cell[70574, 2198, 339, 6, 51, "Input",ExpressionUUID->"6d762f2c-b3d9-441a-84e0-78093468ebf3"],
Cell[70916, 2206, 31779, 973, 1001, "Output",ExpressionUUID->"096db864-890f-460d-8336-bdca9f887455"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[102744, 3185, 453, 8, 45, "Subsubsection",ExpressionUUID->"18b23432-577e-481f-8801-88e0247bdf92"],
Cell[CellGroupData[{
Cell[103222, 3197, 349, 6, 29, "Input",ExpressionUUID->"14237cd9-9bbb-42b3-a410-9a1a005774fc"],
Cell[103574, 3205, 36690, 1073, 1197, "Output",ExpressionUUID->"e4bed53e-2299-46dd-bcd4-759bc40d8fa0"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[140337, 4286, 259, 4, 68, "Section",ExpressionUUID->"1a2ab24b-5fd0-4788-be4b-a7c6994348d6"],
Cell[CellGroupData[{
Cell[140621, 4294, 166, 3, 54, "Subsection",ExpressionUUID->"f9f99678-7e7a-4713-95e9-911239791c31"],
Cell[CellGroupData[{
Cell[140812, 4301, 435, 8, 71, "Subsubsection",ExpressionUUID->"d856ee06-6d8a-4f82-91b9-1d6b81500d91"],
Cell[CellGroupData[{
Cell[141272, 4313, 2328, 66, 132, "Input",ExpressionUUID->"45b26dbc-e1f0-4462-9954-81028e5059a6"],
Cell[143603, 4381, 244, 4, 33, "Output",ExpressionUUID->"b6eb5718-102e-4376-99ea-bbe92c0c24d9"],
Cell[143850, 4387, 244, 4, 33, "Output",ExpressionUUID->"9080e86f-0ab1-4b79-961f-2f331cf0df2d"],
Cell[144097, 4393, 243, 4, 33, "Output",ExpressionUUID->"c56ff3cd-c620-4498-848d-718f6567a2b7"],
Cell[144343, 4399, 512, 11, 22, "Message",ExpressionUUID->"cfff206c-a43e-445d-b707-688baa0eea61"],
Cell[144858, 4412, 1219, 25, 83, "Message",ExpressionUUID->"fffd27d7-fd00-4410-96f0-bb07f1134bc8"],
Cell[146080, 4439, 270, 5, 33, "Output",ExpressionUUID->"922e590a-3427-4a58-b67e-73a4f2af3bca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[146399, 4450, 533, 9, 71, "Subsubsection",ExpressionUUID->"51876bb8-85f5-4196-9b42-d444f2908255"],
Cell[CellGroupData[{
Cell[146957, 4463, 2627, 70, 132, "Input",ExpressionUUID->"0f61f4bc-a282-429a-b840-387f82b003cb"],
Cell[149587, 4535, 424, 7, 33, "Output",ExpressionUUID->"d61486ee-f551-4710-af51-3d275956b181"],
Cell[150014, 4544, 423, 7, 33, "Output",ExpressionUUID->"bb64228c-c56c-471a-be8c-6fa0da645d0e"],
Cell[150440, 4553, 425, 7, 33, "Output",ExpressionUUID->"5c6ed64f-aaa9-4e2b-a2fc-c11d1aa3d364"],
Cell[150868, 4562, 715, 14, 70, "Message",ExpressionUUID->"0ea413c7-8d46-468c-9267-064c911436bf"],
Cell[151586, 4578, 488, 11, 22, "Message",ExpressionUUID->"326b0255-9ab1-488b-8da7-e4e1f0f35232"],
Cell[152077, 4591, 1745, 29, 76, "Message",ExpressionUUID->"5e003296-ca90-4201-abc7-0f5a207111a5"],
Cell[153825, 4622, 1246, 32, 35, "Output",ExpressionUUID->"0516e4d2-e9e6-4a28-985e-95e426ac3e4f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[155120, 4660, 474, 8, 71, "Subsubsection",ExpressionUUID->"0478fbd7-5a22-49cc-8595-1e390bf205bc"],
Cell[CellGroupData[{
Cell[155619, 4672, 1347, 39, 109, "Input",ExpressionUUID->"28703bfb-e5ed-450a-853b-dd2268dd366b"],
Cell[156969, 4713, 240, 6, 33, "Output",ExpressionUUID->"9c963957-53e7-43dd-9b6b-fe2b9b48433f"],
Cell[157212, 4721, 165, 3, 33, "Output",ExpressionUUID->"4d2a58bc-d048-40ae-9559-ac4d2b48f851"],
Cell[157380, 4726, 237, 6, 33, "Output",ExpressionUUID->"30c131ec-b8f7-40c2-920f-d7d6a0a3252b"]
}, Open  ]],
Cell[157632, 4735, 246, 6, 35, "Text",ExpressionUUID->"aa53079c-0629-401e-879e-b05aa51afc08"],
Cell[CellGroupData[{
Cell[157903, 4745, 1571, 46, 70, "Input",ExpressionUUID->"b356cb62-c066-4b3a-9e9a-4889da8c4819"],
Cell[159477, 4793, 535, 12, 22, "Message",ExpressionUUID->"1cadab5d-1ea8-4dbb-b43b-e400373de11e"],
Cell[160015, 4807, 1091, 30, 35, "Output",ExpressionUUID->"abd653cf-4497-4c4d-856e-0db72d582d6c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[161167, 4844, 276, 4, 54, "Subsection",ExpressionUUID->"6d4482e2-6e49-41a1-8516-6334e0e37c28"],
Cell[161446, 4850, 242, 4, 35, "Text",ExpressionUUID->"a9cad4d5-3d44-478c-8f84-e7586c944c73"],
Cell[161691, 4856, 802, 24, 46, "Input",ExpressionUUID->"b434d47e-ba50-4ae4-bf5c-e9d818ef5f23"],
Cell[162496, 4882, 278, 6, 35, "Text",ExpressionUUID->"13deb02c-6959-44d0-8318-b73cd6646283"],
Cell[CellGroupData[{
Cell[162799, 4892, 2455, 70, 71, "Input",ExpressionUUID->"a369f516-257e-4d21-9f95-9768113c9a41"],
Cell[165257, 4964, 289, 5, 33, "Output",ExpressionUUID->"9ce27ac8-367b-446a-850c-a0bffe2cc08e"],
Cell[165549, 4971, 240, 4, 33, "Output",ExpressionUUID->"b2e13c02-d436-428b-b72c-e5c9ec072655"],
Cell[165792, 4977, 291, 5, 33, "Output",ExpressionUUID->"d6e80d92-63b5-459b-9aa4-81e472e6efb5"]
}, Open  ]],
Cell[166098, 4985, 234, 6, 35, "Text",ExpressionUUID->"fb892371-3a54-4e81-98fd-56c27192afb2"],
Cell[CellGroupData[{
Cell[166357, 4995, 613, 20, 49, "Input",ExpressionUUID->"8c33345d-1982-4420-912a-e7305a737fe7"],
Cell[166973, 5017, 314, 5, 33, "Output",ExpressionUUID->"df2901ec-749f-42da-bc5a-f7514395b6b1"]
}, Open  ]],
Cell[167302, 5025, 277, 6, 35, "Text",ExpressionUUID->"f75bef36-f58e-4640-b093-67e3ac4c8caa"],
Cell[CellGroupData[{
Cell[167604, 5035, 2097, 57, 78, "Input",ExpressionUUID->"b60876b3-d855-455d-b6b5-4dbff75d2413"],
Cell[169704, 5094, 613, 10, 33, "Output",ExpressionUUID->"6f3a9f65-8a99-4f8f-95e6-663edc4f6f22"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[170366, 5110, 293, 5, 54, "Subsection",ExpressionUUID->"c07af725-057f-4626-bd39-4c10c3d9f785"],
Cell[170662, 5117, 176, 3, 35, "Text",ExpressionUUID->"b8d4f9a5-c35a-4207-9b93-379c6d75411e"],
Cell[170841, 5122, 1017, 35, 92, "Input",ExpressionUUID->"59d22839-7a46-481a-b21c-1271c3fa947b"],
Cell[171861, 5159, 185, 3, 35, "Text",ExpressionUUID->"7db7dda6-4a8b-4225-b722-e67ad7006608"],
Cell[172049, 5164, 2209, 65, 51, "Input",ExpressionUUID->"b80f72c1-a97f-412c-8626-e38d9c08ef99"],
Cell[174261, 5231, 164, 3, 35, "Text",ExpressionUUID->"9128c52f-2f73-4348-afbf-5a30b806cfb1"],
Cell[CellGroupData[{
Cell[174450, 5238, 1030, 30, 29, "Input",ExpressionUUID->"07165d1a-c6e8-4d35-ab26-0083e2c4724c"],
Cell[175483, 5270, 4091, 126, 96, "Output",ExpressionUUID->"8f0df256-f9bb-45a2-84f5-72b8941b675c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179611, 5401, 2166, 55, 71, "Input",ExpressionUUID->"849ae9b0-9761-444b-ae3a-4b58b6ec0956"],
Cell[181780, 5458, 4301, 132, 96, "Output",ExpressionUUID->"5d4d3711-08e8-410b-8fc3-6d5d4aa0bd4f"]
}, Open  ]],
Cell[186096, 5593, 180, 3, 35, "Text",ExpressionUUID->"db986cbb-f6b8-4bd3-897b-61342c958e93"],
Cell[CellGroupData[{
Cell[186301, 5600, 1355, 39, 113, "Input",ExpressionUUID->"47f5b022-d7c6-476c-a8c4-8d67451d77a5"],
Cell[187659, 5641, 204, 4, 33, "Output",ExpressionUUID->"2f0a8624-6e92-4865-ba3d-02949d40bf1a"]
}, Open  ]],
Cell[187878, 5648, 413, 8, 35, "Text",ExpressionUUID->"1af4a9f1-72b4-4593-88c9-a60e4e34fb90"],
Cell[CellGroupData[{
Cell[188316, 5660, 3053, 86, 151, "Input",ExpressionUUID->"480677ee-5609-4b4a-b565-e10df66fb31b"],
Cell[191372, 5748, 9817, 129, 838, "Output",ExpressionUUID->"d317dbca-bb51-43dc-8cbb-0b5f9fcd1672"],
Cell[201192, 5879, 9820, 129, 838, "Output",ExpressionUUID->"11159a13-e5e1-4e24-b9be-d5c68dde58d1"],
Cell[211015, 6010, 9818, 129, 838, "Output",ExpressionUUID->"a17c71e9-cef8-45f6-9291-40e68bb04250"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/A5_Expressions.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Closed-form expressions for the 5-point open string tachyon amplitudes: definitions*)


(* ::Author:: *)
(*Bogdan Stoica*)
(*Northwestern University*)
(*bstoica@gmail.com*)


(* ::Section:: *)
(*Gelfand - Graev objects*)


(* ::Input:: *)
(*(*These objects are not needed for any of the new 5-point amplitude results below. They are included for convenience.*)*)


(* ::Subsection:: *)
(*Gelfand-Graev gamma function for multiplicative character |\[CenterDot](|^S).*)


(* ::Input::Initialization:: *)
\[CapitalGamma]GG[S_]:=2^(1-S) \[Pi]^-S Cos[(\[Pi]*S)/2]Gamma[S];


(* ::Subsection:: *)
(*Total 4 - point Veneziano amplitude (summed over all orderings of momenta)*)


(* ::Input::Initialization:: *)

A4GG[S_,T_]:=(\[CapitalGamma]GG[S+1]\[CapitalGamma]GG[T+1])/\[CapitalGamma]GG[S+T+2];


(* ::Section:: *)
(*The 5 - point amplitude in terms of 4 - point amplitudes*)


(* ::Subsection:: *)
(*4 - point Veneziano amplitude for one ordering of momenta*)


(* ::Input::Initialization:: *)
A4[S_,T_]:=(Gamma[1+S] Gamma[1+T])/Gamma[2+S+T];


(* ::Subsection:: *)
(*Full (120-permutation symmetric) 5 - point Veneziano amplitude in terms of 4-point amplitudes and 6F5 hypergeometric functions.*)


(* ::Input::Initialization:: *)
A5InTermsof6F5[S2_,T2_,S3_,T3_,M23_]:=4 A4[M23+S2,T2] A4[S3,T3] HypergeometricPFQ[{1/2-M23/2,-(M23/2),1/2+S3/2,1+S3/2,-(1/2)-M23/2-S2/2-T2/2,-(M23/2)-S2/2-T2/2},{1/2,-(M23/2)-S2/2,1/2-M23/2-S2/2,1+S3/2+T3/2,3/2+S3/2+T3/2},1] Sec[1/2 \[Pi] (S2+T2)] Sec[1/2 \[Pi] (S3+T3)] Sin[(\[Pi] S2)/2] Sin[(\[Pi] S3)/2] Sin[(\[Pi] T2)/2] Sin[(\[Pi] T3)/2]+A4[M23,S3] A4[1+M23+S2+S3,T2] HypergeometricPFQ[{1/2+S3/2,1+S3/2,1+M23/2+S2/2+S3/2,3/2+M23/2+S2/2+S3/2,1/2-T3/2,-(T3/2)},{1/2,1+M23/2+S3/2,3/2+M23/2+S3/2,3/2+M23/2+S2/2+S3/2+T2/2,2+M23/2+S2/2+S3/2+T2/2},1] Sec[1/2 \[Pi] (S2+T2)] Sec[1/2 \[Pi] (S3+T3)] Sin[(M23 \[Pi])/2] (2 Csc[1/2 \[Pi] (M23+S2+S3+T2)] Sin[(\[Pi] S3)/2]^2+Sec[1/2 \[Pi] (M23+S2+S3+T2)] Sin[\[Pi] S3]) Sin[\[Pi] T2] Sin[(\[Pi] T3)/2]-T3 A4[M23,1+S3] A4[2+M23+S2+S3,T2] HypergeometricPFQ[{1+S3/2,3/2+S3/2,3/2+M23/2+S2/2+S3/2,2+M23/2+S2/2+S3/2,1/2-T3/2,1-T3/2},{3/2,3/2+M23/2+S3/2,2+M23/2+S3/2,2+M23/2+S2/2+S3/2+T2/2,5/2+M23/2+S2/2+S3/2+T2/2},1] Sec[1/2 \[Pi] (S2+T2)] Sec[1/2 \[Pi] (S3+T3)] Sin[(M23 \[Pi])/2] (2 Csc[1/2 \[Pi] (M23+S2+S3+T2)] Sin[(\[Pi] S3)/2]^2+Sec[1/2 \[Pi] (M23+S2+S3+T2)] Sin[\[Pi] S3]) Sin[\[Pi] T2] Sin[(\[Pi] T3)/2]-4 T2 A4[M23,-1+S2+T2] A4[M23+S2+S3+T2,T3] HypergeometricPFQ[{1/2-T2/2,1-T2/2,-(M23/2)-S2/2-T2/2,1/2-M23/2-S2/2-T2/2,-(1/2)-M23/2-S2/2-S3/2-T2/2-T3/2,-(M23/2)-S2/2-S3/2-T2/2-T3/2},{3/2,1/2-S2/2-T2/2,1-S2/2-T2/2,-(M23/2)-S2/2-S3/2-T2/2,1/2-M23/2-S2/2-S3/2-T2/2},1] Sec[1/2 \[Pi] (M23+S2+T2)] Sec[1/2 \[Pi] (S3+T3)] Sin[(M23 \[Pi])/2] Sin[(\[Pi] S3)/2] Sin[1/2 \[Pi] (S2+T2)] Sin[(\[Pi] T3)/2]+4 A4[M23,S2+T2] A4[1+M23+S2+S3+T2,T3] HypergeometricPFQ[{1/2-T2/2,-(1/2)-M23/2-S2/2-T2/2,-(M23/2)-S2/2-T2/2,-(T2/2),-1-M23/2-S2/2-S3/2-T2/2-T3/2,-(1/2)-M23/2-S2/2-S3/2-T2/2-T3/2},{1/2,-(S2/2)-T2/2,1/2-S2/2-T2/2,-(1/2)-M23/2-S2/2-S3/2-T2/2,-(M23/2)-S2/2-S3/2-T2/2},1] Sec[1/2 \[Pi] (M23+S2+T2)] Sec[1/2 \[Pi] (S3+T3)] Sin[(M23 \[Pi])/2] Sin[(\[Pi] S3)/2] Sin[1/2 \[Pi] (S2+T2)] Sin[(\[Pi] T3)/2]+2 T2 A4[M23,1+S2] A4[2+M23+S2+S3,T3] HypergeometricPFQ[{1+S2/2,3/2+S2/2,3/2+M23/2+S2/2+S3/2,2+M23/2+S2/2+S3/2,1/2-T2/2,1-T2/2},{3/2,3/2+M23/2+S2/2,2+M23/2+S2/2,2+M23/2+S2/2+S3/2+T3/2,5/2+M23/2+S2/2+S3/2+T3/2},1] Sec[1/2 \[Pi] (S3+T3)] Sin[(M23 \[Pi])/2] (2 Sec[1/2 \[Pi] (M23+S2)] Sec[1/2 \[Pi] (S2+T2)] Sin[(\[Pi] S2)/2]^2 Sin[(\[Pi] S3)/2] Sin[(\[Pi] T2)/2] Sin[(\[Pi] T3)/2]-Csc[1/2 \[Pi] (M23+S2)] Sec[1/2 \[Pi] (S2+T2)] Sin[\[Pi] S2] Sin[(\[Pi] S3)/2] Sin[(\[Pi] T2)/2] Sin[(\[Pi] T3)/2]+Csc[1/2 \[Pi] (M23+S2+S3+T3)] Sin[(\[Pi] S2)/2] Sin[\[Pi] T3])+2 A4[M23,S2] A4[1+M23+S2+S3,T3] HypergeometricPFQ[{1/2+S2/2,1+S2/2,1+M23/2+S2/2+S3/2,3/2+M23/2+S2/2+S3/2,1/2-T2/2,-(T2/2)},{1/2,1+M23/2+S2/2,3/2+M23/2+S2/2,3/2+M23/2+S2/2+S3/2+T3/2,2+M23/2+S2/2+S3/2+T3/2},1] Sec[1/2 \[Pi] (S2+T2)] Sec[1/2 \[Pi] (S3+T3)] Sin[(M23 \[Pi])/2] (Csc[1/2 \[Pi] (M23+S2)] Sin[\[Pi] S2] Sin[(\[Pi] S3)/2] Sin[(\[Pi] T2)/2] Sin[(\[Pi] T3)/2]-Sin[(\[Pi] S2)/2] (2 Sec[1/2 \[Pi] (M23+S2)] Sin[(\[Pi] S2)/2] Sin[(\[Pi] S3)/2] Sin[(\[Pi] T2)/2] Sin[(\[Pi] T3)/2]+Cos[1/2 \[Pi] (S2+T2)] Csc[1/2 \[Pi] (M23+S2+S3+T3)] Sin[\[Pi] T3]))+2 A4[M23,S3+T3] A4[T2,1+M23+S2+S3+T3] HypergeometricPFQ[{1/2-T3/2,-(1/2)-M23/2-S3/2-T3/2,-(M23/2)-S3/2-T3/2,-1-M23/2-S2/2-S3/2-T2/2-T3/2,-(1/2)-M23/2-S2/2-S3/2-T2/2-T3/2,-(T3/2)},{1/2,-(S3/2)-T3/2,1/2-S3/2-T3/2,-(1/2)-M23/2-S2/2-S3/2-T3/2,-(M23/2)-S2/2-S3/2-T3/2},1] Sec[1/2 \[Pi] (S2+T2)] Sin[(M23 \[Pi])/2] (2 Sec[1/2 \[Pi] (M23+S3+T3)] Sin[(\[Pi] S2)/2] Sin[(\[Pi] T2)/2]-Csc[1/2 \[Pi] (M23+S2+S3+T2+T3)] Sin[\[Pi] T2]) Sin[1/2 \[Pi] (S3+T3)]+2 T3 A4[M23,-1+S3+T3] A4[T2,M23+S2+S3+T3] HypergeometricPFQ[{1/2-T3/2,1-T3/2,-(M23/2)-S3/2-T3/2,1/2-M23/2-S3/2-T3/2,-(1/2)-M23/2-S2/2-S3/2-T2/2-T3/2,-(M23/2)-S2/2-S3/2-T2/2-T3/2},{3/2,1/2-S3/2-T3/2,1-S3/2-T3/2,-(M23/2)-S2/2-S3/2-T3/2,1/2-M23/2-S2/2-S3/2-T3/2},1] Sec[1/2 \[Pi] (S2+T2)] Sin[(M23 \[Pi])/2] (-2 Sec[1/2 \[Pi] (M23+S3+T3)] Sin[(\[Pi] S2)/2] Sin[(\[Pi] T2)/2]+Csc[1/2 \[Pi] (M23+S2+S3+T2+T3)] Sin[\[Pi] T2]) Sin[1/2 \[Pi] (S3+T3)]-4 M23 A4[-1+M23+S2,T2] A4[1+S3,T3] Cos[1/2 \[Pi] (2+S2)] Cos[1/2 \[Pi] (2+S3)] Cos[1/2 \[Pi] (1+T2)] Cos[1/2 \[Pi] (1+T3)] HypergeometricPFQ[{1/2-M23/2,1-M23/2,1+S3/2,3/2+S3/2,-(M23/2)-S2/2-T2/2,1/2-M23/2-S2/2-T2/2},{3/2,1/2-M23/2-S2/2,1-M23/2-S2/2,3/2+S3/2+T3/2,2+S3/2+T3/2},1] Sec[1/2 \[Pi] (3+S2+T2)] Sec[1/2 \[Pi] (3+S3+T3)] Tan[(\[Pi] S2)/2] Tan[(\[Pi] S3)/2] Tan[1/2 \[Pi] (S2+T2)] Tan[1/2 \[Pi] (S3+T3)];


(* ::Subsection:: *)
(*Full (120-permutation symmetric) 5 - point Veneziano amplitude in terms of 4-point amplitudes and 3F2 hypergeometric functions.*)


(* ::Input::Initialization:: *)
A5InTermsOf3F2[S2_,T2_,S3_,T3_,M23_]:=A4[S2,T2] A4[T3,M23+S3] HypergeometricPFQ[{-M23,1+S2,-1-M23-S3-T3},{-M23-S3,2+S2+T2},1]+A4[S2,T2] A4[T3,-2-M23-S3-T3] HypergeometricPFQ[{-M23,1+S2,-1-M23-S3-T3},{-M23-S3,2+S2+T2},1]+A4[-2-M23-S2-T2,S2] A4[T3,-2-M23-S3-T3] HypergeometricPFQ[{-M23,1+S2,1+T3},{-M23-S3,-M23-T2},1]+A4[S3,T3] A4[T2,-2-M23-S2-T2] HypergeometricPFQ[{-M23,1+S3,-1-M23-S2-T2},{-M23-S2,2+S3+T3},1]+A4[-2-M23-S2-T2,T2] A4[T3,-2-S3-T3] HypergeometricPFQ[{-M23,1+S3,-1-M23-S2-T2},{-M23-S2,2+S3+T3},1]+A4[T2,-2-M23-S2-T2] A4[-2-M23-S3-T3,S3] HypergeometricPFQ[{-M23,1+S3,1+T2},{-M23-S2,-M23-T3},1]+A4[S3,-2-S3-T3] A4[-2-M23-S2-T2,S2] HypergeometricPFQ[{-M23,-1-M23-S2-T2,1+T3},{-M23-T2,2+S3+T3},1]+A4[S2,-2-M23-S2-T2] A4[T3,S3] HypergeometricPFQ[{-M23,-1-M23-S2-T2,1+T3},{-M23-T2,2+S3+T3},1]+A4[S3,-2-M23-S3-T3] A4[T2,S2] HypergeometricPFQ[{-M23,1+T2,-1-M23-S3-T3},{2+S2+T2,-M23-T3},1]-2 A4[S3,M23] A4[T2,1+M23+S2+S3] Cos[1/2 (-1-M23) \[Pi]] Csc[\[Pi] (1+M23+S3)] HypergeometricPFQ[{1+S3,2+M23+S2+S3,-T3},{2+M23+S3,3+M23+S2+S3+T2},1] Sin[1/2 (-1-M23) \[Pi]-\[Pi] S3]-2 A4[S2,-3-M23-S2-S3-T2-T3] A4[-2-M23-S3-T3,M23] Cos[1/2 (-1-M23) \[Pi]] Csc[\[Pi] (-1-S3-T3)] HypergeometricPFQ[{-S3,-1-M23-S3-T3,-2-M23-S2-S3-T2-T3},{-S3-T3,-1-M23-S3-T2-T3},1] Sin[1/2 (-1-M23) \[Pi]-\[Pi] (-2-M23-S3-T3)]-2 A4[T2,-3-M23-S2-S3-T2-T3] A4[-2-M23-S3-T3,M23] Cos[1/2 (-1-M23) \[Pi]] Csc[\[Pi] (-1-S3-T3)] HypergeometricPFQ[{-1-M23-S3-T3,-2-M23-S2-S3-T2-T3,-T3},{-S3-T3,-1-M23-S2-S3-T3},1] Sin[1/2 (-1-M23) \[Pi]-\[Pi] (-2-M23-S3-T3)];


(* ::Subsection:: *)
(*Full (120-permutation symmetric) 5 - point Veneziano amplitude in terms of 4-point amplitudes and 3F2 hypergeometric functions, an alternate presentation*)


(* ::Input::Initialization:: *)
A5InTermsOf3F2AlternateExpression[S2_,T2_,S3_,T3_,M23_]:=A4[S2,T2] A4[T3,M23+S3] HypergeometricPFQ[{-M23,1+S2,-1-M23-S3-T3},{-M23-S3,2+S2+T2},1]+A4[S2,T2] A4[T3,-2-M23-S3-T3] HypergeometricPFQ[{-M23,1+S2,-1-M23-S3-T3},{-M23-S3,2+S2+T2},1]+A4[S3,T3] A4[T2,-2-M23-S2-T2] HypergeometricPFQ[{-M23,1+S3,-1-M23-S2-T2},{-M23-S2,2+S3+T3},1]+A4[-2-M23-S2-T2,T2] A4[T3,-2-S3-T3] HypergeometricPFQ[{-M23,1+S3,-1-M23-S2-T2},{-M23-S2,2+S3+T3},1]+A4[S3,-2-S3-T3] A4[-2-M23-S2-T2,S2] HypergeometricPFQ[{-M23,-1-M23-S2-T2,1+T3},{-M23-T2,2+S3+T3},1]+A4[S2,-2-M23-S2-T2] A4[T3,S3] HypergeometricPFQ[{-M23,-1-M23-S2-T2,1+T3},{-M23-T2,2+S3+T3},1]+A4[S3,-2-M23-S3-T3] A4[T2,S2] HypergeometricPFQ[{-M23,1+T2,-1-M23-S3-T3},{2+S2+T2,-M23-T3},1]-2 A4[S3,M23] A4[T2,1+M23+S2+S3] Cos[1/2 (-1-M23) \[Pi]] Csc[\[Pi] (1+M23+S3)] HypergeometricPFQ[{1+S3,2+M23+S2+S3,-T3},{2+M23+S3,3+M23+S2+S3+T2},1] Sin[1/2 (-1-M23) \[Pi]-\[Pi] S3]-(2 A4[M23,S3+T3] A4[T2,1+M23+S2+S3+T3] HypergeometricPFQ[{-1-M23-S3-T3,-2-M23-S2-S3-T2-T3,-T3},{-S3-T3,-1-M23-S2-S3-T3},1] Sin[(-1-M23) \[Pi]] Sin[\[Pi] T2])/(Cos[\[Pi] (S2+T2)]-Cos[\[Pi] (S2+T2+2 (1+M23+S3+T3))])-A4[S3,T3] A4[T2,M23+S2] Csc[\[Pi] (1+M23+S2+T2)] Csc[\[Pi] (S3+T3)] HypergeometricPFQ[{-M23,1+S3,-1-M23-S2-T2},{-M23-S2,2+S3+T3},1] Sin[\[Pi] S3] Sin[\[Pi] T2]-2 A4[S3,M23] A4[1+M23+S2+S3,T2] Cos[1/2 (-1-M23) \[Pi]] Csc[\[Pi] (S2+T2)] HypergeometricPFQ[{1+S3,2+M23+S2+S3,-T3},{2+M23+S3,3+M23+S2+S3+T2},1] Sin[1/2 (-1-M23) \[Pi]] (Csc[\[Pi] (1+M23+S3)] Sin[\[Pi] S2]+Csc[\[Pi] (1+M23+S2+S3+T2)] Sin[\[Pi] T2])-2 A4[S2,-3-M23-S2-S3-T2-T3] A4[-2-M23-S3-T3,M23] Cos[1/2 (-1-M23) \[Pi]] Csc[\[Pi] (-1-S3-T3)] HypergeometricPFQ[{-S3,-1-M23-S3-T3,-2-M23-S2-S3-T2-T3},{-S3-T3,-1-M23-S3-T2-T3},1] Sin[1/2 (-1-M23) \[Pi]-\[Pi] (-2-M23-S3-T3)]-2 A4[T2,-3-M23-S2-S3-T2-T3] A4[-2-M23-S3-T3,M23] Cos[1/2 (-1-M23) \[Pi]] Csc[\[Pi] (-1-S3-T3)] HypergeometricPFQ[{-1-M23-S3-T3,-2-M23-S2-S3-T2-T3,-T3},{-S3-T3,-1-M23-S2-S3-T3},1] Sin[1/2 (-1-M23) \[Pi]-\[Pi] (-2-M23-S3-T3)]-(2 A4[M23,S2+T2] A4[T3,1+M23+S2+S3+T2] HypergeometricPFQ[{-1-M23-S2-T2,-T2,-2-M23-S2-S3-T2-T3},{-S2-T2,-1-M23-S2-S3-T2},1] Sin[(-1-M23) \[Pi]] Sin[\[Pi] T3])/(Cos[\[Pi] (S3+T3)]-Cos[\[Pi] (S3+2 (1+M23+S2+T2)+T3)])-A4[S2,T2] A4[T3,M23+S3] Csc[\[Pi] (S2+T2)] Csc[\[Pi] (1+M23+S3+T3)] HypergeometricPFQ[{-M23,1+S2,-1-M23-S3-T3},{-M23-S3,2+S2+T2},1] Sin[\[Pi] S2] Sin[\[Pi] T3]-2 A4[S2,M23] A4[1+M23+S2+S3,T3] Cos[1/2 (-1-M23) \[Pi]] Csc[\[Pi] (S3+T3)] HypergeometricPFQ[{1+S2,2+M23+S2+S3,-T2},{2+M23+S2,3+M23+S2+S3+T3},1] Sin[1/2 (-1-M23) \[Pi]] (Csc[\[Pi] (1+M23+S2)] Sin[\[Pi] S3]+Csc[\[Pi] (1+M23+S2+S3+T3)] Sin[\[Pi] T3])

